Beyond Naming Accuracy: Template Composition and Species-Name Decisions

Vision-language classifiers identify species by matching images to text prompts containing species names. BioCLIP2 changes its predicted species less often than BioCLIP 2.5 Huge across four photographic templates, but the ranking reverses across a bank of 80 templates. This comparison leaves open whether the reversal depends on the number of templates or their wording. We hold the count at four and compare the classifiers on every four-template subset of the 80-template bank and of a second pool of 24 reviewed photographic templates, keeping images and candidate names fixed. Huge is more consistent across the reviewed pool as a whole, yet 19.09% of its four-template subsets favor Bio-CLIP2 on iWildCam and 5.10% do so on Rare Species. We then test whether both rankings hold on 5,487 frames from previously unused iWildCam sequences. Among 4,356 subsets containing two photo and two photograph templates, simultaneous 95% intervals support lower disagreement for Huge in 1,526 subsets and for BioCLIP2 in 43. Even with the same prompt count and noun mixture, the choice of sentences can determine which classifier appears more consistent.

==> anc/sources/all_class_controls.csv <==
source,class_id,model,matched_cross_u_mean4,within_common_u_mean6,within_scientific_u_mean6,excess
iwildcam,2,general_clip_l14,0.9933754918119917,0.2956368854565433,0.24558726118318455,0.7227634184921278
iwildcam,2,bioclip2,0.31385455989472577,0.12286244550191412,0.19764500700056717,0.15360083364348512
iwildcam,2,bioclip25_h14,0.3166534021427051,0.20277967930313354,0.26752467921451867,0.08150122288387901
iwildcam,3,general_clip_l14,0.9991967595079471,0.36830940678269597,0.410691743661366,0.6096961842859161
iwildcam,3,bioclip2,0.5515097899656207,0.28277814335338786,0.29132365975504954,0.264458888411402
iwildcam,3,bioclip25_h14,0.3855445248710788,0.2843734332473858,0.2523344613952156,0.11719057754977813
iwildcam,6,general_clip_l14,0.9496530202513963,0.25819585079143376,0.33924799231843544,0.6509310986964617
iwildcam,6,bioclip2,0.5894956791201107,0.2904569657821227,0.21690962523277468,0.33581238361266197
iwildcam,6,bioclip25_h14,0.5144902234636863,0.3053589094506514,0.23933455540037238,0.24214349103817445
iwildcam,8,general_clip_l14,0.9972602922354965,0.25886127701934,0.3107224118316265,0.7124684478100133
iwildcam,8,bioclip2,0.3614814419795217,0.16673332622298045,0.21826560722411806,0.16898197525597244
iwildcam,8,bioclip25_h14,0.31379319539249106,0.19077965017064832,0.27551283418657535,0.08064695321387921
iwildcam,10,general_clip_l14,0.9852247056407438,0.32081393756845583,0.32052471248630904,0.6645553806133614
iwildcam,10,bioclip2,0.5521204134720706,0.2413258146221248,0.23062790936473163,0.3161435514786424
iwildcam,10,bioclip25_h14,0.6449411281489599,0.28328170637093836,0.4796820805951078,0.2634592346659368
iwildcam,12,general_clip_l14,0.999999999999999,0.37594499024526185,0.487810932274247,0.5681220387402446
iwildcam,12,bioclip2,0.7191876567725737,0.3535003832218507,0.31523045568561886,0.3848222373188389
iwildcam,12,bioclip25_h14,0.46199571488294305,0.28489060758082496,0.25600526059085843,0.19154778079710139
iwildcam,24,general_clip_l14,0.9162795267655608,0.29641563877243865,0.26667514847361046,0.6347341331425362
iwildcam,24,bioclip2,0.6297785744517901,0.40915606860690074,0.26734655487477144,0.29152726271095397
iwildcam,24,bioclip25_h14,0.6148967822879722,0.47020954262066034,0.289117085886273,0.2352334680345055
iwildcam,26,general_clip_l14,0.9999999999999984,0.2983457469775473,0.38378400259067336,0.6589351252158882
iwildcam,26,bioclip2,0.5429282707253882,0.24297009930915356,0.2840633095854921,0.27941156627806535
iwildcam,26,bioclip25_h14,0.5589681832901551,0.373407815198618,0.3684221178756475,0.18805321675302233
iwildcam,90,general_clip_l14,0.3222757560670614,0.1034584568358652,0.12151539536248003,0.20978882996788878
iwildcam,90,bioclip2,0.1352844803630977,0.06645256344942573,0.03827517135976286,0.0829206129585034
iwildcam,90,bioclip25_h14,0.10111673304927757,0.10512767074225031,0.07432440255650243,0.011390696399901201
iwildcam,91,general_clip_l14,0.9968247573870175,0.40005944621475487,0.21453746620316735,0.6895263011780564
iwildcam,91,bioclip2,0.9748515353418272,0.41455889098107396,0.13591004007338747,0.6996170698145965
iwildcam,91,bioclip25_h14,0.6970460964658176,0.44010265787949027,0.2392861022595599,0.35735171639629254
iwildcam,96,general_clip_l14,0.8921214213050419,0.2672326878360707,0.2408905258441121,0.6380598144649505
iwildcam,96,bioclip2,0.2219506158261884,0.1111598059875017,0.09468251949813489,0.11902945308337012
iwildcam,96,bioclip25_h14,0.1991659551664004,0.2099856791648503,0.11577093324613663,0.036287648960906915
iwildcam,99,general_clip_l14,0.9728341919739698,0.388221371113521,0.384495887563268,0.5864755626355753
iwildcam,99,bioclip2,0.7415096258134484,0.4044282131236439,0.29652194052783787,0.3910345489877075
iwildcam,99,bioclip25_h14,0.6175815143709321,0.4766359363702093,0.46086688810556714,0.14883010213304393
iwildcam,110,general_clip_l14,0.9680581452983383,0.24708998143252778,0.1922018583207452,0.7484122254217018
iwildcam,110,bioclip2,0.25485035876132944,0.15303117919184275,0.13281151655337353,0.11192901088872131
iwildcam,110,bioclip25_h14,0.2332214171072508,0.18838608541037252,0.12976086511832818,0.07414794184290047
iwildcam,111,general_clip_l14,0.5985551869093946,0.2748836158977211,0.14800902121549017,0.38710886835278896
iwildcam,111,bioclip2,0.2872407413841027,0.1812899527515288,0.1570476074671115,0.11807196127478259
iwildcam,111,bioclip25_h14,0.2737436596720403,0.33316396840837537,0.13820612145636477,0.038058614739670205
iwildcam,112,general_clip_l14,0.35803156193285,0.08931913566243192,0.13485187915910465,0.24594605452208174
iwildcam,112,bioclip2,0.5194107304900185,0.5874120916515431,0.11906382335148213,0.1661727729885059
iwildcam,112,bioclip25_h14,0.2920932112068967,0.32495604582577164,0.3606156420145192,-0.05069263271324875
iwildcam,115,general_clip_l14,0.9958020872028305,0.25953829247152055,0.19481236843734515,0.7686267567483976
iwildcam,115,bioclip2,0.4572133578658988,0.20182630247028222,0.22671873065255074,0.2429408413044823
iwildcam,115,bioclip25_h14,0.4122653638094351,0.2742462233779097,0.28554851953318466,0.13236799235388796
iwildcam,139,general_clip_l14,0.9875354266109779,0.22535675218774867,0.4920445505171041,0.6288347752585515
iwildcam,139,bioclip2,0.8592538036992834,0.2415038285600637,0.3064650457438346,0.5852693665473343
iwildcam,139,bioclip25_h14,0.5944771778042958,0.5300815433571996,0.20590319212410502,0.22648481006364346
iwildcam,144,general_clip_l14,0.9902260044642852,0.2331249999999999,0.3879501488095236,0.6796884300595234
iwildcam,144,bioclip2,0.6132924107142854,0.27795758928571407,0.3507589285714283,0.29893415178571425
iwildcam,144,bioclip25_h14,0.3370870535714282,0.3635751488095236,0.3375111607142854,-0.013456101190476244
iwildcam,240,general_clip_l14,0.9891066447056038,0.2753900067268121,0.42236961855017413,0.6402268320671107
iwildcam,240,bioclip2,0.5516047898860398,0.3503605769230765,0.3311866888255774,0.21083115701171284
iwildcam,240,bioclip25_h14,0.47001313212250695,0.29729542576764784,0.3245204673156059,0.15910518558088005
iwildcam,317,general_clip_l14,0.9942705694866608,0.257880660390634,0.35909928022627513,0.6857805991782062
iwildcam,317,bioclip2,0.7503858757598791,0.24067785728357569,0.35268868555105265,0.453702604342565
iwildcam,317,bioclip25_h14,0.40476916054542417,0.3615196337104583,0.2894771790217271,0.07927075417933144
iwildcam,318,general_clip_l14,0.9999999999999988,0.3456872865983782,0.2551083013230899,0.6996022060392647
iwildcam,318,bioclip2,0.847686259603076,0.2950477486128893,0.21943021766965423,0.5904472764618043
iwildcam,318,bioclip25_h14,0.7511503681178,0.3591549295774648,0.37193902048655564,0.3856033930857898
iwildcam,321,general_clip_l14,0.9983305509181988,0.3457020381190876,0.35795335976627735,0.6465028519755163
iwildcam,321,bioclip2,0.7614839837228725,0.3984983653311078,0.3898902685030609,0.3672896668057882
iwildcam,321,bioclip25_h14,0.6712880843071793,0.4851792918753482,0.3517863974680025,0.252805239635504
iwildcam,371,general_clip_l14,0.9969522127814827,0.35606820788156784,0.38495440355388727,0.6264409070637551
iwildcam,371,bioclip2,0.5706529529816504,0.2845061133120193,0.25967675609304053,0.2985615182791205
iwildcam,371,bioclip25_h14,0.5542406215248811,0.36100902951533675,0.30866832024372165,0.21940194664535184
iwildcam,372,general_clip_l14,0.9896940261141771,0.30558944867905913,0.40800305767286277,0.6328977729382161
iwildcam,372,bioclip2,0.3439828801917238,0.19339436526146572,0.1753893185618727,0.15959103828005458
iwildcam,372,bioclip25_h14,0.6543690329198093,0.5955855962056978,0.25877349158046165,0.22718948902672953
iwildcam,374,general_clip_l14,0.9974473779092923,0.28963026738943026,0.37136494181420326,0.6669497733074755
iwildcam,374,bioclip2,0.4763221960786755,0.12121108514024269,0.1936313438681122,0.31890098157449803
iwildcam,374,bioclip25_h14,0.3215328631639143,0.2685336422899672,0.19991019846992908,0.08731094278396614
iwildcam,376,general_clip_l14,0.8568656573399778,0.29132829468506444,0.253864327807589,0.584269346093651
iwildcam,376,bioclip2,0.6638513918167879,0.3217513295323878,0.3695845510732081,0.31818345151398997
iwildcam,376,bioclip25_h14,0.7071794748945956,0.4350460545228056,0.3906155175993356,0.29434868883352505
iwildcam,378,general_clip_l14,0.9932401353034427,0.2063153400513286,0.348642247886473,0.7157613413345418
iwildcam,378,bioclip2,0.49920919667119473,0.2344681744414252,0.23696501358695657,0.26349260265700386
iwildcam,378,bioclip25_h14,0.4186480978260861,0.32409726939915445,0.29877505095108703,0.10721193765096532
iwildcam,379,general_clip_l14,0.9999999999999982,0.339448609104046,0.4146859445247268,0.6229327231856119
iwildcam,379,bioclip2,0.6502946622109819,0.23805169195568399,0.3162331406551057,0.37315224590558704
iwildcam,379,bioclip25_h14,0.5811732297687855,0.374426732096981,0.3377927805876682,0.22506347342646088
rare,118008,general_clip_l14,0.9999999999999998,0.3333333333333333,0.3541666666666667,0.6562499999999998
rare,118008,bioclip2,0.13541666666666669,0.020833333333333332,0.0625,0.09375000000000003
rare,118008,bioclip25_h14,0.16666666666666663,0.29166666666666663,0.020833333333333332,0.010416666666666657
rare,124135,general_clip_l14,0.9583333333333333,0.15277777777777776,0.375,0.6944444444444444
rare,124135,bioclip2,0.11458333333333331,0.048611111111111105,0.055555555555555546,0.062499999999999986
rare,124135,bioclip25_h14,0.04166666666666666,0.03472222222222222,0.027777777777777773,0.010416666666666664
rare,128419,general_clip_l14,0.7604166666666666,0.3194444444444445,0.06944444444444443,0.5659722222222222
rare,128419,bioclip2,0.5208333333333334,0.3263888888888889,0.0,0.35763888888888895
rare,128419,bioclip25_h14,0.9479166666666667,0.375,0.0,0.7604166666666667
rare,128466,general_clip_l14,0.9479166666666667,0.2847222222222222,0.40277777777777773,0.6041666666666667
rare,128466,bioclip2,0.6875,0.4444444444444444,0.3263888888888889,0.30208333333333337
rare,128466,bioclip25_h14,0.5729166666666666,0.3541666666666667,0.2152777777777778,0.2881944444444444
rare,129474,general_clip_l14,0.08333333333333333,0.0,0.03472222222222222,0.06597222222222222
rare,129474,bioclip2,0.05208333333333333,0.0625,0.03472222222222222,0.0034722222222222238
rare,129474,bioclip25_h14,0.40625,0.020833333333333332,0.5972222222222222,0.09722222222222221
rare,130548,general_clip_l14,1.0000000000000002,0.10416666666666667,0.3055555555555555,0.7951388888888891
rare,130548,bioclip2,0.0,0.0,0.0,0.0
rare,130548,bioclip25_h14,0.0,0.0,0.0,0.0
rare,130707,general_clip_l14,0.9583333333333334,0.20138888888888887,0.40277777777777785,0.65625
rare,130707,bioclip2,0.25,0.09722222222222222,0.23611111111111113,0.08333333333333331
rare,130707,bioclip25_h14,0.19791666666666666,0.13194444444444445,0.06944444444444443,0.09722222222222221
rare,132324,general_clip_l14,1.0000000000000002,0.10416666666666667,0.3125,0.7916666666666669
rare,132324,bioclip2,1.0000000000000002,0.09027777777777778,0.0,0.9548611111111114
rare,132324,bioclip25_h14,1.0000000000000002,0.0,0.0,1.0000000000000002
rare,152379,general_clip_l14,1.0000000000000002,0.17361111111111113,0.4305555555555556,0.6979166666666669
rare,152379,bioclip2,0.0,0.0,0.0,0.0
rare,152379,bioclip25_h14,0.5000000000000001,0.7569444444444446,0.0,0.12152777777777779
rare,205714,general_clip_l14,0.9891304347826086,0.21739130434782608,0.36231884057971014,0.6992753623188406
rare,205714,bioclip2,0.576086956521739,0.3115942028985507,0.3115942028985507,0.2644927536231883
rare,205714,bioclip25_h14,0.7282608695652173,0.36231884057971014,0.47826086956521746,0.3079710144927535
rare,205909,general_clip_l14,0.8749999999999999,0.26388888888888884,0.33333333333333326,0.5763888888888888
rare,205909,bioclip2,0.6875,0.24999999999999997,0.17361111111111108,0.4756944444444445
rare,205909,bioclip25_h14,0.5312499999999999,0.3680555555555555,0.2291666666666666,0.23263888888888884
rare,205910,general_clip_l14,0.9375000000000001,0.22222222222222218,0.3333333333333333,0.6597222222222223
rare,205910,bioclip2,0.6458333333333334,0.14583333333333334,0.18055555555555555,0.48263888888888895
rare,205910,bioclip25_h14,0.6875000000000001,0.4513888888888889,0.2986111111111111,0.3125000000000001
rare,208913,general_clip_l14,0.9999999999999998,0.16666666666666663,0.47222222222222215,0.6805555555555554
rare,208913,bioclip2,0.21874999999999994,0.16666666666666663,0.06249999999999998,0.10416666666666664
rare,208913,bioclip25_h14,0.48958333333333326,0.02083333333333333,0.6736111111111108,0.14236111111111116
rare,211786,general_clip_l14,0.7395833333333333,0.06944444444444443,0.3402777777777777,0.5347222222222222
rare,211786,bioclip2,0.02083333333333333,0.0,0.03472222222222222,0.0034722222222222203
rare,211786,bioclip25_h14,0.05208333333333332,0.02083333333333333,0.0,0.04166666666666666
rare,212582,general_clip_l14,1.0000000000000002,0.21527777777777776,0.3055555555555555,0.7395833333333336
rare,212582,bioclip2,0.71875,0.2986111111111111,0.13194444444444445,0.5034722222222222
rare,212582,bioclip25_h14,0.6979166666666666,0.4375,0.2222222222222222,0.3680555555555555
rare,289670,general_clip_l14,0.9687499999999998,0.38888888888888884,0.17361111111111108,0.6874999999999998
rare,289670,bioclip2,0.010416666666666664,0.0,0.02083333333333333,0.0
rare,289670,bioclip25_h14,0.05208333333333332,0.0,0.08333333333333331,0.010416666666666664
rare,308387,general_clip_l14,1.0000000000000002,0.020833333333333332,0.3611111111111111,0.809027777777778
rare,308387,bioclip2,0.46875,0.08333333333333333,0.20138888888888887,0.3263888888888889
rare,308387,bioclip25_h14,0.09374999999999999,0.09722222222222221,0.05555555555555555,0.017361111111111105
rare,308403,general_clip_l14,0.8020833333333334,0.11805555555555557,0.3194444444444444,0.5833333333333334
rare,308403,bioclip2,0.3541666666666667,0.14583333333333334,0.09027777777777778,0.23611111111111113
rare,308403,bioclip25_h14,0.2916666666666667,0.27777777777777785,0.09027777777777778,0.10763888888888887
rare,311183,general_clip_l14,0.9479166666666669,0.24305555555555555,0.375,0.6388888888888891
rare,311183,bioclip2,0.7604166666666666,0.3263888888888889,0.1875,0.5034722222222222
rare,311183,bioclip25_h14,0.6875,0.34722222222222227,0.22916666666666666,0.3993055555555555
rare,311199,general_clip_l14,0.9895833333333334,0.2986111111111111,0.3194444444444445,0.6805555555555556
rare,311199,bioclip2,0.9375,0.27777777777777773,0.048611111111111105,0.7743055555555556
rare,311199,bioclip25_h14,0.9479166666666667,0.07638888888888888,0.0,0.9097222222222223
rare,311432,general_clip_l14,1.0000000000000002,0.14583333333333334,0.27777777777777773,0.7881944444444446
rare,311432,bioclip2,0.8229166666666666,0.4236111111111111,0.09722222222222221,0.5625
rare,311432,bioclip25_h14,0.6979166666666666,0.5833333333333334,0.1111111111111111,0.3506944444444444
rare,311549,general_clip_l14,1.0000000000000002,0.0,0.3888888888888889,0.8055555555555558
rare,311549,bioclip2,0.0,0.0,0.0,0.0
rare,311549,bioclip25_h14,0.0,0.0,0.0,0.0
rare,311570,general_clip_l14,0.25,0.020833333333333332,0.08333333333333333,0.19791666666666669
rare,311570,bioclip2,0.14583333333333331,0.09027777777777778,0.0625,0.06944444444444442
rare,311570,bioclip25_h14,0.03125,0.041666666666666664,0.03472222222222222,-0.006944444444444441
rare,319982,general_clip_l14,0.9895833333333334,0.20138888888888887,0.2569444444444445,0.7604166666666667
rare,319982,bioclip2,0.65625,0.31250000000000006,0.1597222222222222,0.42013888888888884
rare,319982,bioclip25_h14,0.6666666666666667,0.4583333333333333,0.4166666666666667,0.22916666666666674
rare,323726,general_clip_l14,0.9583333333333334,0.048611111111111105,0.2638888888888889,0.8020833333333334
rare,323726,bioclip2,0.10416666666666666,0.08333333333333333,0.05555555555555555,0.03472222222222221
rare,323726,bioclip25_h14,0.05208333333333333,0.05555555555555555,0.020833333333333332,0.013888888888888888
rare,323886,general_clip_l14,0.9791666666666667,0.18055555555555558,0.2916666666666667,0.7430555555555556
rare,323886,bioclip2,0.125,0.020833333333333332,0.0,0.11458333333333333
rare,323886,bioclip25_h14,0.010416666666666666,0.020833333333333332,0.0,0.0
rare,323892,general_clip_l14,1.0000000000000002,0.14583333333333334,0.40972222222222227,0.7222222222222224
rare,323892,bioclip2,0.22916666666666666,0.10416666666666667,0.1388888888888889,0.10763888888888887
rare,323892,bioclip25_h14,0.3958333333333333,0.20833333333333334,0.16666666666666666,0.20833333333333331
rare,323904,general_clip_l14,0.9791666666666664,0.31944444444444436,0.23611111111111105,0.7013888888888887
rare,323904,bioclip2,0.28124999999999994,0.14583333333333331,0.09027777777777775,0.16319444444444442
rare,323904,bioclip25_h14,0.4166666666666666,0.09722222222222221,0.15277777777777776,0.2916666666666666
rare,323908,general_clip_l14,1.0,0.1111111111111111,0.3680555555555556,0.7604166666666666
rare,323908,bioclip2,0.19791666666666666,0.125,0.13194444444444445,0.06944444444444445
rare,323908,bioclip25_h14,0.17708333333333331,0.09027777777777778,0.09027777777777778,0.08680555555555554
rare,323914,general_clip_l14,0.9583333333333333,0.18749999999999997,0.3958333333333333,0.6666666666666666
rare,323914,bioclip2,0.4999999999999999,0.10416666666666664,0.09027777777777775,0.4027777777777777
rare,323914,bioclip25_h14,0.21874999999999994,0.18749999999999997,0.09027777777777778,0.07986111111111108
rare,323915,general_clip_l14,0.9583333333333333,0.38888888888888884,0.34722222222222215,0.5902777777777778
rare,323915,bioclip2,0.37499999999999994,0.22222222222222218,0.2083333333333333,0.1597222222222222
rare,323915,bioclip25_h14,0.36458333333333326,0.4236111111111111,0.13888888888888887,0.08333333333333326
rare,323929,general_clip_l14,1.0,0.25,0.31250000000000006,0.71875
rare,323929,bioclip2,0.7395833333333333,0.1875,0.20138888888888892,0.5451388888888888
rare,323929,bioclip25_h14,0.8125,0.2638888888888889,0.08333333333333333,0.6388888888888888
rare,323933,general_clip_l14,0.9999999999999998,0.24999999999999997,0.40972222222222215,0.6701388888888887
rare,323933,bioclip2,0.7083333333333333,0.18749999999999997,0.23611111111111102,0.4965277777777778
rare,323933,bioclip25_h14,0.8645833333333333,0.5208333333333331,0.11111111111111109,0.5486111111111112
rare,323960,general_clip_l14,0.46875,0.2152777777777778,0.20138888888888887,0.2604166666666667
rare,323960,bioclip2,0.0625,0.027777777777777776,0.027777777777777776,0.034722222222222224
rare,323960,bioclip25_h14,0.09375,0.13194444444444445,0.041666666666666664,0.0069444444444444475
rare,324405,general_clip_l14,0.9999999999999998,0.04166666666666666,0.4652777777777777,0.7465277777777777
rare,324405,bioclip2,0.031249999999999993,0.0,0.03472222222222222,0.013888888888888885
rare,324405,bioclip25_h14,0.22916666666666663,0.03472222222222222,0.4027777777777777,0.010416666666666685
rare,324407,general_clip_l14,1.0,0.09722222222222221,0.3958333333333333,0.7534722222222222
rare,324407,bioclip2,0.33333333333333337,0.22916666666666663,0.3819444444444444,0.027777777777777846
rare,324407,bioclip25_h14,0.34375,0.1388888888888889,0.24305555555555558,0.15277777777777776
rare,326355,general_clip_l14,0.9583333333333333,0.04166666666666666,0.4236111111111111,0.7256944444444444
rare,326355,bioclip2,0.02083333333333333,0.04166666666666666,0.0,0.0
rare,326355,bioclip25_h14,0.0,0.0,0.0,0.0
rare,326451,general_clip_l14,1.0,0.3263888888888889,0.2569444444444444,0.7083333333333334
rare,326451,bioclip2,0.5625,0.1388888888888889,0.3680555555555556,0.3090277777777778
rare,326451,bioclip25_h14,0.5833333333333333,0.5624999999999999,0.20833333333333337,0.19791666666666663
rare,326525,general_clip_l14,0.65625,0.11805555555555554,0.17361111111111113,0.5104166666666666
rare,326525,bioclip2,0.5729166666666666,0.40277777777777785,0.18055555555555558,0.2812499999999999
rare,326525,bioclip25_h14,0.8020833333333335,0.3194444444444444,0.027777777777777776,0.6284722222222223
rare,327255,general_clip_l14,0.6875,0.125,0.22222222222222224,0.5138888888888888
rare,327255,bioclip2,0.2604166666666667,0.16666666666666666,0.07638888888888888,0.13888888888888892
rare,327255,bioclip25_h14,0.7291666666666666,0.4583333333333333,0.07638888888888888,0.4618055555555555
rare,327547,general_clip_l14,0.7916666666666667,0.09722222222222225,0.1944444444444445,0.6458333333333334
rare,327547,bioclip2,0.7187500000000002,0.0,0.12500000000000003,0.6562500000000002
rare,327547,bioclip25_h14,0.29166666666666674,0.18750000000000003,0.020833333333333332,0.18750000000000006
rare,327865,general_clip_l14,0.9479166666666665,0.2083333333333333,0.3680555555555555,0.6597222222222221
rare,327865,bioclip2,0.1145833333333333,0.04166666666666666,0.055555555555555546,0.0659722222222222
rare,327865,bioclip25_h14,0.08333333333333331,0.09027777777777775,0.06249999999999999,0.0069444444444444475
rare,327936,general_clip_l14,0.8333333333333333,0.15277777777777776,0.4305555555555555,0.5416666666666666
rare,327936,bioclip2,0.08333333333333331,0.0,0.0,0.08333333333333331
rare,327936,bioclip25_h14,0.04166666666666666,0.0,0.0,0.04166666666666666
rare,328017,general_clip_l14,0.8229166666666667,0.05555555555555556,0.4444444444444446,0.5729166666666667
rare,328017,bioclip2,0.12500000000000003,0.02777777777777778,0.020833333333333332,0.10069444444444448
rare,328017,bioclip25_h14,0.010416666666666668,0.0,0.020833333333333332,1.734723475976807e-18
rare,328029,general_clip_l14,1.0,0.027777777777777776,0.4930555555555556,0.7395833333333333
rare,328029,bioclip2,0.020833333333333332,0.0,0.03472222222222222,0.0034722222222222238
rare,328029,bioclip25_h14,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,328070,general_clip_l14,0.9999999999999998,0.0,0.24305555555555555,0.878472222222222
rare,328070,bioclip2,0.23958333333333331,0.13888888888888887,0.13194444444444445,0.10416666666666666
rare,328070,bioclip25_h14,0.2604166666666667,0.3888888888888889,0.03472222222222222,0.04861111111111113
rare,328076,general_clip_l14,1.0000000000000002,0.0625,0.4583333333333333,0.7395833333333336
rare,328076,bioclip2,0.30208333333333337,0.13888888888888887,0.1875,0.13888888888888895
rare,328076,bioclip25_h14,0.2708333333333333,0.2569444444444445,0.1111111111111111,0.08680555555555552
rare,328497,general_clip_l14,1.0000000000000002,0.22222222222222218,0.34722222222222227,0.715277777777778
rare,328497,bioclip2,0.6770833333333334,0.3194444444444445,0.3055555555555556,0.36458333333333337
rare,328497,bioclip25_h14,0.30208333333333337,0.22222222222222218,0.19444444444444442,0.09375000000000006
rare,328695,general_clip_l14,0.9270833333333334,0.041666666666666664,0.2986111111111111,0.7569444444444444
rare,328695,bioclip2,0.3958333333333333,0.2986111111111111,0.15277777777777776,0.1701388888888889
rare,328695,bioclip25_h14,0.11458333333333333,0.06944444444444445,0.048611111111111105,0.05555555555555555
rare,330419,general_clip_l14,0.9999999999999998,0.2430555555555555,0.2569444444444444,0.7499999999999998
rare,330419,bioclip2,0.6666666666666665,0.3611111111111111,0.26388888888888884,0.3541666666666665
rare,330419,bioclip25_h14,0.3854166666666666,0.2986111111111111,0.2291666666666666,0.12152777777777773
rare,330812,general_clip_l14,0.9583333333333334,0.34027777777777785,0.27777777777777785,0.6493055555555556
rare,330812,bioclip2,0.26041666666666674,0.04861111111111111,0.11111111111111112,0.18055555555555564
rare,330812,bioclip25_h14,0.15625000000000006,0.15277777777777782,0.09027777777777779,0.03472222222222225
rare,330971,general_clip_l14,1.0,0.16666666666666666,0.3333333333333333,0.75
rare,330971,bioclip2,0.78125,0.2708333333333333,0.1388888888888889,0.5763888888888888
rare,330971,bioclip25_h14,0.9062499999999999,0.47222222222222227,0.15277777777777776,0.5937499999999999
rare,331074,general_clip_l14,0.16666666666666666,0.09027777777777778,0.0625,0.09027777777777776
rare,331074,bioclip2,0.38541666666666663,0.11805555555555557,0.2708333333333333,0.19097222222222218
rare,331074,bioclip25_h14,0.11458333333333336,0.13194444444444445,0.020833333333333332,0.03819444444444446
rare,331078,general_clip_l14,0.6458333333333334,0.28472222222222215,0.2777777777777778,0.36458333333333337
rare,331078,bioclip2,0.4791666666666667,0.20138888888888887,0.40972222222222215,0.17361111111111116
rare,331078,bioclip25_h14,0.5833333333333334,0.2569444444444444,0.48611111111111116,0.21180555555555558
rare,331080,general_clip_l14,0.7916666666666666,0.08333333333333333,0.08333333333333333,0.7083333333333333
rare,331080,bioclip2,0.16666666666666669,0.048611111111111105,0.09027777777777778,0.09722222222222224
rare,331080,bioclip25_h14,0.17708333333333334,0.06944444444444445,0.10416666666666667,0.09027777777777779
rare,331378,general_clip_l14,0.8333333333333335,0.14583333333333334,0.2569444444444445,0.6319444444444446
rare,331378,bioclip2,0.5833333333333334,0.1527777777777778,0.2708333333333333,0.3715277777777778
rare,331378,bioclip25_h14,0.7604166666666666,0.40277777777777773,0.1875,0.4652777777777778
rare,331381,general_clip_l14,0.9270833333333334,0.375,0.3541666666666667,0.5625
rare,331381,bioclip2,0.15625,0.06249999999999999,0.027777777777777776,0.11111111111111112
rare,331381,bioclip25_h14,0.0625,0.05555555555555555,0.0,0.034722222222222224
rare,331481,general_clip_l14,0.9479166666666666,0.29166666666666674,0.23611111111111108,0.6840277777777777
rare,331481,bioclip2,0.71875,0.28472222222222227,0.24305555555555555,0.4548611111111111
rare,331481,bioclip25_h14,0.14583333333333334,0.10416666666666667,0.125,0.03125
rare,332015,general_clip_l14,0.9270833333333333,0.18749999999999997,0.2777777777777778,0.6944444444444444
rare,332015,bioclip2,0.5520833333333334,0.20833333333333334,0.020833333333333332,0.4375
rare,332015,bioclip25_h14,0.6041666666666666,0.34722222222222215,0.0,0.4305555555555556
rare,332433,general_clip_l14,0.6041666666666667,0.07638888888888888,0.5416666666666666,0.295138888888889
rare,332433,bioclip2,0.5520833333333333,0.15277777777777776,0.4305555555555555,0.26041666666666663
rare,332433,bioclip25_h14,0.5729166666666666,0.3680555555555556,0.09027777777777778,0.34374999999999994
rare,332456,general_clip_l14,1.0000000000000002,0.12500000000000003,0.375,0.7500000000000002
rare,332456,bioclip2,0.41666666666666663,0.06944444444444443,0.20833333333333337,0.27777777777777773
rare,332456,bioclip25_h14,0.041666666666666664,0.041666666666666664,0.0,0.020833333333333332
rare,333429,general_clip_l14,0.9479166666666669,0.14583333333333334,0.3263888888888889,0.7118055555555558
rare,333429,bioclip2,0.65625,0.3819444444444445,0.2638888888888889,0.3333333333333333
rare,333429,bioclip25_h14,0.625,0.3333333333333333,0.041666666666666664,0.4375
rare,336169,general_clip_l14,0.9895833333333334,0.375,0.20138888888888887,0.701388888888889
rare,336169,bioclip2,0.32291666666666663,0.20833333333333337,0.13888888888888887,0.14930555555555552
rare,336169,bioclip25_h14,0.3229166666666667,0.25000000000000006,0.09027777777777778,0.15277777777777776
rare,336170,general_clip_l14,0.96875,0.3055555555555556,0.3888888888888889,0.6215277777777778
rare,336170,bioclip2,0.22916666666666669,0.13888888888888887,0.1388888888888889,0.09027777777777779
rare,336170,bioclip25_h14,0.19791666666666666,0.12499999999999999,0.1388888888888889,0.06597222222222221
rare,337659,general_clip_l14,1.0,0.2291666666666666,0.46527777777777773,0.6527777777777779
rare,337659,bioclip2,0.3020833333333333,0.11111111111111109,0.19444444444444442,0.14930555555555555
rare,337659,bioclip25_h14,0.4375,0.3055555555555555,0.27777777777777773,0.14583333333333337
rare,354871,general_clip_l14,0.9791666666666665,0.04166666666666666,0.423611111111111,0.7465277777777777
rare,354871,bioclip2,0.9895833333333333,0.34722222222222215,0.0,0.8159722222222222
rare,354871,bioclip25_h14,0.09374999999999999,0.13888888888888884,0.0,0.024305555555555566
rare,355546,general_clip_l14,0.9999999999999998,0.11111111111111109,0.08333333333333331,0.9027777777777776
rare,355546,bioclip2,0.0,0.0,0.0,0.0
rare,355546,bioclip25_h14,0.010416666666666664,0.0,0.02083333333333333,0.0
rare,403723,general_clip_l14,0.7916666666666667,0.23611111111111113,0.3541666666666667,0.49652777777777785
rare,403723,bioclip2,0.16666666666666666,0.125,0.09027777777777778,0.05902777777777776
rare,403723,bioclip25_h14,0.041666666666666664,0.020833333333333332,0.020833333333333332,0.020833333333333332
rare,449393,general_clip_l14,1.0000000000000002,0.048611111111111105,0.2916666666666667,0.8298611111111114
rare,449393,bioclip2,0.0,0.0,0.0,0.0
rare,449393,bioclip25_h14,0.010416666666666666,0.020833333333333332,0.0,0.0
rare,449459,general_clip_l14,0.9895833333333336,0.03472222222222222,0.40277777777777785,0.7708333333333336
rare,449459,bioclip2,0.09375,0.07638888888888888,0.0,0.05555555555555556
rare,449459,bioclip25_h14,0.0625,0.09722222222222221,0.0,0.013888888888888895
rare,453292,general_clip_l14,0.9062500000000001,0.2222222222222222,0.2569444444444444,0.6666666666666667
rare,453292,bioclip2,0.6770833333333334,0.2986111111111111,0.20138888888888887,0.42708333333333337
rare,453292,bioclip25_h14,0.29166666666666663,0.2777777777777778,0.1111111111111111,0.09722222222222218
rare,453303,general_clip_l14,1.0,0.3333333333333333,0.4236111111111111,0.6215277777777778
rare,453303,bioclip2,0.7604166666666666,0.2569444444444444,0.45138888888888884,0.40625
rare,453303,bioclip25_h14,0.7708333333333334,0.45833333333333326,0.21527777777777776,0.43402777777777785
rare,454868,general_clip_l14,0.7708333333333334,0.13194444444444445,0.1111111111111111,0.6493055555555556
rare,454868,bioclip2,0.7291666666666667,0.5416666666666666,0.2569444444444445,0.32986111111111116
rare,454868,bioclip25_h14,0.3645833333333333,0.47222222222222227,0.020833333333333332,0.11805555555555552
rare,456490,general_clip_l14,1.0,0.15972222222222224,0.23611111111111113,0.8020833333333333
rare,456490,bioclip2,0.4375,0.10416666666666667,0.20833333333333334,0.28125
rare,456490,bioclip25_h14,0.375,0.2638888888888889,0.09027777777777778,0.19791666666666666
rare,460289,general_clip_l14,1.0000000000000002,0.20138888888888887,0.47222222222222227,0.6631944444444446
rare,460289,bioclip2,0.3333333333333333,0.2638888888888889,0.09722222222222221,0.15277777777777776
rare,460289,bioclip25_h14,0.4895833333333333,0.37500000000000006,0.06944444444444443,0.26736111111111105
rare,460290,general_clip_l14,0.989583333333333,0.10416666666666664,0.38888888888888884,0.7430555555555554
rare,460290,bioclip2,0.8749999999999998,0.34722222222222227,0.02083333333333333,0.690972222222222
rare,460290,bioclip25_h14,0.7291666666666666,0.6180555555555555,0.10416666666666664,0.3680555555555556
rare,463474,general_clip_l14,0.9270833333333334,0.20138888888888887,0.5972222222222222,0.5277777777777779
rare,463474,bioclip2,0.125,0.1111111111111111,0.06944444444444445,0.034722222222222224
rare,463474,bioclip25_h14,0.14583333333333331,0.048611111111111105,0.048611111111111105,0.09722222222222221
rare,468536,general_clip_l14,0.9166666666666665,0.25694444444444436,0.5347222222222222,0.5208333333333333
rare,468536,bioclip2,0.7708333333333331,0.3402777777777777,0.027777777777777773,0.5868055555555554
rare,468536,bioclip25_h14,0.6874999999999999,0.486111111111111,0.0,0.4444444444444444
rare,476649,general_clip_l14,0.6666666666666665,0.09027777777777775,0.3194444444444444,0.46180555555555547
rare,476649,bioclip2,0.32291666666666663,0.11111111111111109,0.12499999999999996,0.2048611111111111
rare,476649,bioclip25_h14,0.07291666666666666,0.09027777777777775,0.04166666666666666,0.0069444444444444475
rare,485420,general_clip_l14,0.9558823529411766,0.26470588235294124,0.4607843137254903,0.5931372549019609
rare,485420,bioclip2,0.7647058823529413,0.715686274509804,0.05882352941176471,0.37745098039215697
rare,485420,bioclip25_h14,0.8529411764705883,0.715686274509804,0.0,0.4950980392156863
rare,491832,general_clip_l14,0.6770833333333333,0.11805555555555554,0.3680555555555556,0.4340277777777777
rare,491832,bioclip2,0.35416666666666674,0.2222222222222222,0.020833333333333332,0.23263888888888895
rare,491832,bioclip25_h14,0.59375,0.42361111111111116,0.048611111111111105,0.35763888888888884
rare,570181,general_clip_l14,0.9687500000000002,0.1666666666666667,0.4097222222222223,0.6805555555555557
rare,570181,bioclip2,0.9062500000000001,0.40277777777777785,0.10416666666666667,0.6527777777777779
rare,570181,bioclip25_h14,0.9375000000000002,0.5763888888888891,0.12500000000000003,0.5868055555555557
rare,620300,general_clip_l14,0.8645833333333333,0.3541666666666667,0.3263888888888889,0.5243055555555555
rare,620300,bioclip2,0.9583333333333334,0.4444444444444445,0.11805555555555557,0.6770833333333334
rare,620300,bioclip25_h14,0.9375000000000001,0.6666666666666666,0.0,0.6041666666666667
rare,790997,general_clip_l14,1.0,0.22916666666666666,0.06249999999999999,0.8541666666666667
rare,790997,bioclip2,0.4583333333333333,0.2152777777777778,0.06249999999999999,0.3194444444444444
rare,790997,bioclip25_h14,0.09375000000000001,0.09722222222222221,0.0,0.04513888888888891
rare,791049,general_clip_l14,1.0,0.2651515151515152,0.11363636363636365,0.8106060606060606
rare,791049,bioclip2,0.9090909090909092,0.1287878787878788,0.08333333333333336,0.8030303030303031
rare,791049,bioclip25_h14,0.7613636363636364,0.446969696969697,0.10606060606060608,0.4848484848484848
rare,791137,general_clip_l14,0.8020833333333334,0.20138888888888887,0.19444444444444445,0.6041666666666667
rare,791137,bioclip2,0.20833333333333334,0.18055555555555558,0.0,0.11805555555555555
rare,791137,bioclip25_h14,0.31250000000000006,0.08333333333333333,0.020833333333333332,0.26041666666666674
rare,791386,general_clip_l14,0.9062499999999998,0.2569444444444444,0.34722222222222215,0.6041666666666665
rare,791386,bioclip2,0.7499999999999999,0.3263888888888888,0.15972222222222218,0.5069444444444444
rare,791386,bioclip25_h14,0.9583333333333333,0.34722222222222215,0.03472222222222222,0.767361111111111
rare,791461,general_clip_l14,1.0,0.10416666666666667,0.40277777777777785,0.7465277777777777
rare,791461,bioclip2,0.09375,0.09027777777777778,0.0,0.04861111111111111
rare,791461,bioclip25_h14,0.041666666666666664,0.06944444444444443,0.0,0.0069444444444444475
rare,791511,general_clip_l14,1.0,0.18055555555555558,0.3958333333333333,0.7118055555555556
rare,791511,bioclip2,0.43749999999999994,0.1875,0.27777777777777785,0.20486111111111102
rare,791511,bioclip25_h14,0.28125,0.25,0.1111111111111111,0.10069444444444445
rare,792821,general_clip_l14,0.9479166666666665,0.19444444444444442,0.27083333333333326,0.7152777777777777
rare,792821,bioclip2,0.0,0.0,0.0,0.0
rare,792821,bioclip25_h14,0.0,0.0,0.0,0.0
rare,793083,general_clip_l14,1.0000000000000002,0.17361111111111113,0.1388888888888889,0.8437500000000002
rare,793083,bioclip2,0.36458333333333337,0.0,0.3125,0.20833333333333337
rare,793083,bioclip25_h14,0.041666666666666664,0.020833333333333332,0.048611111111111105,0.0069444444444444475
rare,793088,general_clip_l14,1.0000000000000002,0.11111111111111112,0.0625,0.9131944444444446
rare,793088,bioclip2,0.375,0.09722222222222221,0.11111111111111112,0.27083333333333337
rare,793088,bioclip25_h14,0.17708333333333331,0.0625,0.15972222222222224,0.0659722222222222
rare,793232,general_clip_l14,0.9375,0.24305555555555558,0.3055555555555556,0.6631944444444444
rare,793232,bioclip2,0.8958333333333335,0.19444444444444445,0.09722222222222221,0.7500000000000002
rare,793232,bioclip25_h14,0.5208333333333333,0.3888888888888889,0.041666666666666664,0.30555555555555547
rare,794282,general_clip_l14,0.1770833333333333,0.048611111111111105,0.09722222222222221,0.10416666666666663
rare,794282,bioclip2,0.0,0.0,0.0,0.0
rare,794282,bioclip25_h14,0.05208333333333332,0.027777777777777773,0.02083333333333333,0.02777777777777777
rare,794293,general_clip_l14,0.5729166666666666,0.11805555555555552,0.055555555555555546,0.4861111111111111
rare,794293,bioclip2,0.12499999999999997,0.0,0.04166666666666666,0.10416666666666664
rare,794293,bioclip25_h14,0.28125,0.3541666666666666,0.0,0.10416666666666671
rare,794627,general_clip_l14,0.8125,0.17361111111111108,0.14583333333333337,0.6527777777777778
rare,794627,bioclip2,0.875,0.1597222222222222,0.1388888888888889,0.7256944444444444
rare,794627,bioclip25_h14,0.7916666666666667,0.1527777777777778,0.09027777777777778,0.670138888888889
rare,795274,general_clip_l14,0.5520833333333334,0.13194444444444445,0.15277777777777776,0.40972222222222227
rare,795274,bioclip2,0.75,0.24305555555555558,0.14583333333333334,0.5555555555555556
rare,795274,bioclip25_h14,0.8229166666666666,0.20833333333333334,0.13194444444444445,0.6527777777777777
rare,795277,general_clip_l14,0.46875,0.08333333333333333,0.041666666666666664,0.40625
rare,795277,bioclip2,0.28125,0.03472222222222222,0.10416666666666667,0.21180555555555555
rare,795277,bioclip25_h14,0.17708333333333334,0.09722222222222221,0.04861111111111111,0.10416666666666669
rare,795456,general_clip_l14,0.9062499999999999,0.20138888888888887,0.32638888888888884,0.642361111111111
rare,795456,bioclip2,0.4166666666666667,0.1597222222222222,0.3333333333333333,0.17013888888888892
rare,795456,bioclip25_h14,0.20833333333333331,0.2638888888888889,0.027777777777777776,0.06249999999999997
rare,795859,general_clip_l14,1.0000000000000002,0.1527777777777778,0.34027777777777785,0.7534722222222224
rare,795859,bioclip2,0.625,0.375,0.34722222222222215,0.26388888888888895
rare,795859,bioclip25_h14,0.7291666666666667,0.5069444444444445,0.40972222222222215,0.27083333333333337
rare,795876,general_clip_l14,1.0,0.28472222222222227,0.3263888888888889,0.6944444444444444
rare,795876,bioclip2,0.7708333333333333,0.21527777777777776,0.34722222222222227,0.48958333333333326
rare,795876,bioclip25_h14,0.5208333333333334,0.5,0.27777777777777773,0.13194444444444453
rare,795885,general_clip_l14,0.96875,0.22916666666666666,0.3888888888888889,0.6597222222222222
rare,795885,bioclip2,0.10416666666666666,0.07638888888888888,0.06249999999999999,0.034722222222222224
rare,795885,bioclip25_h14,0.6979166666666666,0.0,0.1875,0.6041666666666666
rare,816079,general_clip_l14,0.9375000000000001,0.2638888888888889,0.3541666666666667,0.6284722222222223
rare,816079,bioclip2,0.25,0.1527777777777778,0.19444444444444442,0.0763888888888889
rare,816079,bioclip25_h14,0.041666666666666664,0.0,0.06944444444444443,0.0069444444444444475
rare,858738,general_clip_l14,1.0,0.06944444444444443,0.5555555555555555,0.6875
rare,858738,bioclip2,0.07291666666666666,0.03472222222222222,0.06944444444444443,0.02083333333333333
rare,858738,bioclip25_h14,0.17708333333333326,0.03472222222222222,0.24305555555555555,0.038194444444444364
rare,862121,general_clip_l14,0.9687500000000001,0.16666666666666666,0.5416666666666666,0.6145833333333335
rare,862121,bioclip2,0.03125,0.020833333333333332,0.027777777777777776,0.0069444444444444475
rare,862121,bioclip25_h14,0.07291666666666666,0.027777777777777776,0.020833333333333332,0.048611111111111105
rare,889096,general_clip_l14,0.8750000000000001,0.31249999999999994,0.5347222222222222,0.45138888888888906
rare,889096,bioclip2,0.9583333333333333,0.3611111111111111,0.0,0.7777777777777777
rare,889096,bioclip25_h14,0.71875,0.5763888888888888,0.09722222222222221,0.3819444444444445
rare,912805,general_clip_l14,0.9895833333333333,0.06944444444444443,0.3680555555555555,0.7708333333333333
rare,912805,bioclip2,0.0,0.0,0.0,0.0
rare,912805,bioclip25_h14,0.0,0.0,0.0,0.0
rare,914531,general_clip_l14,0.5434782608695652,0.050724637681159424,0.2536231884057971,0.3913043478260869
rare,914531,bioclip2,0.03260869565217391,0.0,0.06521739130434782,0.0
rare,914531,bioclip25_h14,0.0,0.0,0.0,0.0
rare,914532,general_clip_l14,0.9791666666666667,0.20138888888888892,0.375,0.6909722222222223
rare,914532,bioclip2,0.05208333333333333,0.0625,0.0,0.02083333333333333
rare,914532,bioclip25_h14,0.05208333333333333,0.05555555555555555,0.020833333333333332,0.013888888888888888
rare,915363,general_clip_l14,0.9895833333333333,0.19444444444444442,0.45833333333333326,0.6631944444444444
rare,915363,bioclip2,0.5729166666666665,0.24999999999999992,0.24999999999999992,0.32291666666666663
rare,915363,bioclip25_h14,0.39583333333333326,0.4791666666666666,0.1805555555555555,0.06597222222222221
rare,919473,general_clip_l14,0.125,0.0,0.041666666666666664,0.10416666666666667
rare,919473,bioclip2,0.0,0.0,0.0,0.0
rare,919473,bioclip25_h14,0.0,0.0,0.0,0.0
rare,963751,general_clip_l14,0.9791666666666669,0.2638888888888889,0.048611111111111105,0.8229166666666669
rare,963751,bioclip2,0.6875000000000001,0.2986111111111111,0.14583333333333334,0.4652777777777779
rare,963751,bioclip25_h14,0.21875000000000006,0.07638888888888888,0.12499999999999999,0.11805555555555562
rare,982442,general_clip_l14,0.9583333333333334,0.125,0.3055555555555555,0.7430555555555556
rare,982442,bioclip2,0.43750000000000006,0.23611111111111113,0.21527777777777776,0.2118055555555556
rare,982442,bioclip25_h14,0.39583333333333337,0.4444444444444444,0.19444444444444445,0.07638888888888895
rare,995017,general_clip_l14,1.0,0.27777777777777773,0.4305555555555555,0.6458333333333334
rare,995017,bioclip2,0.5624999999999999,0.38888888888888884,0.09722222222222221,0.31944444444444436
rare,995017,bioclip25_h14,0.5624999999999999,0.31944444444444436,0.5347222222222222,0.13541666666666663
rare,1001090,general_clip_l14,1.0000000000000002,0.020833333333333332,0.34027777777777773,0.8194444444444446
rare,1001090,bioclip2,0.125,0.0,0.0,0.125
rare,1001090,bioclip25_h14,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,1010637,general_clip_l14,0.9062499999999999,0.18749999999999997,0.2569444444444444,0.6840277777777777
rare,1010637,bioclip2,0.6249999999999999,0.2638888888888888,0.12499999999999996,0.4305555555555555
rare,1010637,bioclip25_h14,0.6562499999999998,0.5069444444444443,0.04166666666666666,0.3819444444444443
rare,1011315,general_clip_l14,0.989583333333333,0.3541666666666666,0.28472222222222215,0.6701388888888886
rare,1011315,bioclip2,0.9062499999999998,0.3194444444444444,0.17361111111111108,0.6597222222222221
rare,1011315,bioclip25_h14,0.8541666666666665,0.29166666666666663,0.09722222222222221,0.6597222222222221
rare,1012078,general_clip_l14,1.0,0.12499999999999996,0.1805555555555555,0.8472222222222223
rare,1012078,bioclip2,0.17708333333333331,0.06944444444444443,0.06944444444444443,0.10763888888888888
rare,1012078,bioclip25_h14,0.11458333333333331,0.048611111111111105,0.055555555555555546,0.062499999999999986
rare,1018725,general_clip_l14,0.9791666666666667,0.2569444444444445,0.3333333333333333,0.6840277777777779
rare,1018725,bioclip2,0.7812499999999999,0.3541666666666667,0.21527777777777776,0.4965277777777777
rare,1018725,bioclip25_h14,0.6666666666666667,0.34027777777777773,0.47222222222222227,0.26041666666666674
rare,1018900,general_clip_l14,1.0,0.43750000000000006,0.20833333333333334,0.6770833333333333
rare,1018900,bioclip2,0.40625,0.11111111111111112,0.23611111111111113,0.23263888888888887
rare,1018900,bioclip25_h14,0.7395833333333335,0.2638888888888889,0.09027777777777778,0.5625000000000001
rare,1018932,general_clip_l14,0.9791666666666667,0.18055555555555555,0.3194444444444444,0.7291666666666667
rare,1018932,bioclip2,0.6874999999999999,0.2569444444444444,0.07638888888888888,0.5208333333333333
rare,1018932,bioclip25_h14,1.0,0.20833333333333334,0.0,0.8958333333333334
rare,1019149,general_clip_l14,0.8958333333333333,0.19444444444444442,0.2569444444444444,0.6701388888888888
rare,1019149,bioclip2,0.10416666666666666,0.03472222222222222,0.04166666666666666,0.06597222222222222
rare,1019149,bioclip25_h14,0.11458333333333331,0.17361111111111108,0.04166666666666666,0.0069444444444444475
rare,1019162,general_clip_l14,0.8020833333333334,0.125,0.5,0.48958333333333337
rare,1019162,bioclip2,0.7395833333333334,0.45138888888888884,0.0,0.513888888888889
rare,1019162,bioclip25_h14,0.16666666666666666,0.18055555555555555,0.0,0.07638888888888888
rare,1019250,general_clip_l14,1.0,0.22916666666666666,0.4791666666666667,0.6458333333333333
rare,1019250,bioclip2,0.010416666666666666,0.020833333333333332,0.0,0.0
rare,1019250,bioclip25_h14,0.0,0.0,0.0,0.0
rare,1019254,general_clip_l14,1.0,0.14583333333333334,0.20138888888888887,0.8263888888888888
rare,1019254,bioclip2,0.13541666666666666,0.06944444444444445,0.06944444444444445,0.06597222222222221
rare,1019254,bioclip25_h14,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,1019469,general_clip_l14,0.9479166666666667,0.17361111111111108,0.3541666666666667,0.6840277777777779
rare,1019469,bioclip2,0.28125,0.15277777777777776,0.0625,0.1736111111111111
rare,1019469,bioclip25_h14,0.15625,0.1111111111111111,0.10416666666666667,0.048611111111111105
rare,1019571,general_clip_l14,0.6979166666666667,0.21527777777777776,0.3819444444444445,0.39930555555555564
rare,1019571,bioclip2,0.3958333333333333,0.1875,0.041666666666666664,0.28125
rare,1019571,bioclip25_h14,0.3125,0.3194444444444445,0.020833333333333332,0.1423611111111111
rare,1019689,general_clip_l14,0.8125,0.24305555555555555,0.2986111111111111,0.5416666666666667
rare,1019689,bioclip2,0.0,0.0,0.0,0.0
rare,1019689,bioclip25_h14,0.0,0.0,0.0,0.0
rare,1025413,general_clip_l14,0.9479166666666665,0.2708333333333333,0.33333333333333326,0.6458333333333333
rare,1025413,bioclip2,0.9479166666666665,0.1597222222222222,0.11111111111111109,0.8124999999999999
rare,1025413,bioclip25_h14,0.46874999999999983,0.4027777777777777,0.11111111111111109,0.21180555555555547
rare,1033999,general_clip_l14,1.0,0.25,0.2222222222222222,0.7638888888888888
rare,1033999,bioclip2,0.06249999999999999,0.020833333333333332,0.020833333333333332,0.04166666666666666
rare,1033999,bioclip25_h14,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,1035663,general_clip_l14,0.8333333333333333,0.11111111111111109,0.29861111111111105,0.6284722222222222
rare,1035663,bioclip2,0.8437499999999999,0.07638888888888887,0.3680555555555555,0.6215277777777777
rare,1035663,bioclip25_h14,0.5312499999999999,0.38888888888888884,0.37499999999999994,0.14930555555555547
rare,1038643,general_clip_l14,0.9791666666666669,0.19444444444444445,0.2847222222222222,0.7395833333333335
rare,1038643,bioclip2,0.6145833333333333,0.26388888888888884,0.2569444444444444,0.35416666666666663
rare,1038643,bioclip25_h14,0.48958333333333337,0.3819444444444445,0.2986111111111111,0.14930555555555558
rare,1038777,general_clip_l14,0.9270833333333333,0.1111111111111111,0.16666666666666666,0.7881944444444444
rare,1038777,bioclip2,0.31250000000000006,0.06944444444444443,0.3541666666666667,0.1006944444444445
rare,1038777,bioclip25_h14,0.41666666666666663,0.638888888888889,0.19444444444444442,-5.551115123125783e-17
rare,1038782,general_clip_l14,0.5104166666666667,0.19444444444444445,0.07638888888888888,0.3750000000000001
rare,1038782,bioclip2,0.48958333333333337,0.2569444444444444,0.31249999999999994,0.20486111111111116
rare,1038782,bioclip25_h14,0.375,0.27777777777777773,0.2638888888888889,0.10416666666666669
rare,1038796,general_clip_l14,0.8541666666666666,0.1388888888888889,0.2638888888888889,0.6527777777777777
rare,1038796,bioclip2,0.13541666666666666,0.11805555555555554,0.09027777777777778,0.03125
rare,1038796,bioclip25_h14,0.125,0.15972222222222224,0.020833333333333332,0.03472222222222221
rare,1038801,general_clip_l14,0.78125,0.20138888888888887,0.3611111111111111,0.5
rare,1038801,bioclip2,0.7812500000000001,0.27777777777777773,0.20833333333333334,0.5381944444444446
rare,1038801,bioclip25_h14,0.42708333333333337,0.3958333333333334,0.14583333333333331,0.15625
rare,1039032,general_clip_l14,0.9583333333333335,0.2847222222222222,0.19444444444444442,0.7187500000000002
rare,1039032,bioclip2,0.23958333333333331,0.07638888888888888,0.13194444444444445,0.13541666666666666
rare,1039032,bioclip25_h14,0.48958333333333337,0.09722222222222221,0.125,0.37847222222222227
rare,1039153,general_clip_l14,0.8020833333333333,0.06944444444444443,0.361111111111111,0.5868055555555556
rare,1039153,bioclip2,0.37499999999999994,0.27777777777777773,0.361111111111111,0.05555555555555558
rare,1039153,bioclip25_h14,0.48958333333333326,0.4236111111111111,0.07638888888888888,0.23958333333333326
rare,1041309,general_clip_l14,0.9999999999999998,0.1805555555555555,0.44444444444444436,0.6874999999999998
rare,1041309,bioclip2,0.07291666666666666,0.02083333333333333,0.0,0.06249999999999999
rare,1041309,bioclip25_h14,0.04166666666666666,0.04166666666666666,0.0,0.02083333333333333
rare,1047771,general_clip_l14,0.9479166666666667,0.0625,0.24305555555555555,0.795138888888889
rare,1047771,bioclip2,0.3854166666666667,0.21527777777777776,0.0,0.2777777777777778
rare,1047771,bioclip25_h14,0.21874999999999997,0.1597222222222222,0.20138888888888887,0.03819444444444445
rare,1047996,general_clip_l14,0.9583333333333334,0.20138888888888892,0.1597222222222222,0.7777777777777778
rare,1047996,bioclip2,0.3229166666666667,0.03472222222222222,0.3819444444444444,0.11458333333333337
rare,1047996,bioclip25_h14,0.13541666666666669,0.06944444444444445,0.18055555555555555,0.010416666666666685
rare,1048038,general_clip_l14,0.9583333333333335,0.2777777777777778,0.2986111111111111,0.6701388888888891
rare,1048038,bioclip2,0.29166666666666663,0.20138888888888892,0.041666666666666664,0.17013888888888884
rare,1048038,bioclip25_h14,0.17708333333333334,0.10416666666666667,0.07638888888888888,0.08680555555555557
rare,1048040,general_clip_l14,1.0,0.2430555555555555,0.18055555555555558,0.7881944444444444
rare,1048040,bioclip2,0.20833333333333334,0.08333333333333333,0.08333333333333333,0.125
rare,1048040,bioclip25_h14,0.15625,0.1527777777777778,0.041666666666666664,0.059027777777777776
rare,1048218,general_clip_l14,1.0,0.34027777777777773,0.1527777777777778,0.7534722222222222
rare,1048218,bioclip2,0.40625,0.11805555555555554,0.14583333333333334,0.2743055555555556
rare,1048218,bioclip25_h14,0.3020833333333333,0.23611111111111113,0.09722222222222221,0.13541666666666663
rare,1048224,general_clip_l14,0.9895833333333334,0.34027777777777773,0.40277777777777773,0.6180555555555556
rare,1048224,bioclip2,0.15624999999999997,0.05555555555555555,0.09027777777777778,0.08333333333333331
rare,1048224,bioclip25_h14,0.25,0.18055555555555555,0.10416666666666667,0.1076388888888889
rare,1048330,general_clip_l14,1.0,0.22222222222222218,0.40972222222222215,0.6840277777777779
rare,1048330,bioclip2,0.1145833333333333,0.04166666666666666,0.0,0.09374999999999997
rare,1048330,bioclip25_h14,0.02083333333333333,0.027777777777777773,0.0,0.006944444444444442
rare,1048403,general_clip_l14,0.8125,0.11805555555555554,0.5208333333333333,0.4930555555555556
rare,1048403,bioclip2,0.20833333333333334,0.11805555555555554,0.09027777777777778,0.10416666666666669
rare,1048403,bioclip25_h14,0.3229166666666667,0.3055555555555555,0.11805555555555557,0.11111111111111113
rare,1048409,general_clip_l14,0.875,0.125,0.34027777777777773,0.6423611111111112
rare,1048409,bioclip2,0.28124999999999994,0.12499999999999996,0.20833333333333326,0.11458333333333334
rare,1048409,bioclip25_h14,0.3020833333333332,0.02083333333333333,0.048611111111111105,0.267361111111111
rare,1048944,general_clip_l14,0.9791666666666667,0.041666666666666664,0.22916666666666666,0.8437500000000001
rare,1048944,bioclip2,0.07291666666666666,0.08333333333333333,0.0,0.031249999999999993
rare,1048944,bioclip25_h14,0.041666666666666664,0.05555555555555555,0.027777777777777776,0.0
rare,1049004,general_clip_l14,0.27083333333333337,0.0,0.2152777777777778,0.16319444444444448
rare,1049004,bioclip2,0.11458333333333333,0.048611111111111105,0.048611111111111105,0.06597222222222222
rare,1049004,bioclip25_h14,0.010416666666666666,0.0,0.020833333333333332,0.0
rare,1049111,general_clip_l14,1.0,0.020833333333333332,0.25,0.8645833333333334
rare,1049111,bioclip2,0.041666666666666664,0.020833333333333332,0.03472222222222222,0.013888888888888888
rare,1049111,bioclip25_h14,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,1049135,general_clip_l14,1.0,0.06944444444444443,0.3680555555555555,0.78125
rare,1049135,bioclip2,0.03125,0.0,0.020833333333333332,0.020833333333333336
rare,1049135,bioclip25_h14,0.11458333333333334,0.11805555555555557,0.041666666666666664,0.034722222222222224
rare,1049138,general_clip_l14,1.0,0.09027777777777775,0.31944444444444436,0.795138888888889
rare,1049138,bioclip2,0.031249999999999993,0.03472222222222222,0.0,0.013888888888888885
rare,1049138,bioclip25_h14,0.12499999999999997,0.18749999999999997,0.02083333333333333,0.020833333333333315
rare,1049154,general_clip_l14,0.9999999999999998,0.18055555555555555,0.45138888888888884,0.6840277777777776
rare,1049154,bioclip2,0.41666666666666663,0.29861111111111105,0.06249999999999998,0.2361111111111111
rare,1049154,bioclip25_h14,0.22916666666666663,0.23611111111111108,0.09722222222222221,0.0625
rare,1049155,general_clip_l14,0.9791666666666665,0.13888888888888887,0.40277777777777773,0.7083333333333333
rare,1049155,bioclip2,0.10416666666666666,0.06944444444444443,0.06944444444444443,0.034722222222222224
rare,1049155,bioclip25_h14,0.05208333333333332,0.048611111111111105,0.0,0.02777777777777777
rare,1049373,general_clip_l14,1.0000000000000002,0.06249999999999999,0.34722222222222227,0.7951388888888891
rare,1049373,bioclip2,0.05208333333333333,0.08333333333333333,0.027777777777777776,-0.0034722222222222238
rare,1049373,bioclip25_h14,0.08333333333333334,0.08333333333333333,0.0,0.04166666666666668
rare,1049385,general_clip_l14,1.0000000000000002,0.0,0.3611111111111111,0.8194444444444446
rare,1049385,bioclip2,0.28125,0.11805555555555557,0.16666666666666666,0.1388888888888889
rare,1049385,bioclip25_h14,0.32291666666666663,0.20138888888888887,0.3194444444444444,0.0625
rare,1049466,general_clip_l14,0.7604166666666666,0.08333333333333333,0.21527777777777776,0.611111111111111
rare,1049466,bioclip2,0.22916666666666669,0.11805555555555557,0.07638888888888888,0.13194444444444448
rare,1049466,bioclip25_h14,0.03125,0.05555555555555555,0.020833333333333332,-0.006944444444444441
rare,1050315,general_clip_l14,1.0,0.2152777777777778,0.34027777777777773,0.7222222222222222
rare,1050315,bioclip2,0.21875000000000003,0.09722222222222221,0.07638888888888888,0.13194444444444448
rare,1050315,bioclip25_h14,0.09375,0.06249999999999999,0.0763888888888889,0.024305555555555552
rare,1050497,general_clip_l14,0.9166666666666666,0.0,0.2708333333333333,0.78125
rare,1050497,bioclip2,0.0625,0.027777777777777776,0.020833333333333332,0.03819444444444445
rare,1050497,bioclip25_h14,0.0,0.0,0.0,0.0
rare,1052882,general_clip_l14,1.0,0.07638888888888888,0.23611111111111113,0.84375
rare,1052882,bioclip2,0.125,0.041666666666666664,0.07638888888888888,0.06597222222222222
rare,1052882,bioclip25_h14,0.020833333333333332,0.0,0.027777777777777776,0.006944444444444444
rare,1055105,general_clip_l14,0.9791666666666667,0.24305555555555555,0.46527777777777773,0.6250000000000001
rare,1055105,bioclip2,0.23958333333333334,0.020833333333333332,0.09722222222222221,0.18055555555555558
rare,1055105,bioclip25_h14,0.21875,0.1597222222222222,0.041666666666666664,0.11805555555555557
rare,1055122,general_clip_l14,1.0000000000000002,0.0625,0.4166666666666667,0.7604166666666669
rare,1055122,bioclip2,0.17708333333333331,0.08333333333333333,0.14583333333333334,0.06249999999999997
rare,1055122,bioclip25_h14,0.020833333333333332,0.027777777777777776,0.0,0.006944444444444444
rare,1055211,general_clip_l14,0.8125,0.3055555555555555,0.2638888888888889,0.5277777777777778
rare,1055211,bioclip2,0.09375,0.027777777777777776,0.020833333333333332,0.06944444444444445
rare,1055211,bioclip25_h14,0.020833333333333332,0.020833333333333332,0.020833333333333332,0.0
rare,1055460,general_clip_l14,0.8541666666666665,0.09027777777777778,0.10416666666666667,0.7569444444444443
rare,1055460,bioclip2,0.14583333333333334,0.13888888888888887,0.020833333333333332,0.06597222222222224
rare,1055460,bioclip25_h14,0.21874999999999997,0.18749999999999997,0.09722222222222221,0.07638888888888887
rare,1055462,general_clip_l14,0.27083333333333337,0.020833333333333332,0.20833333333333334,0.15625000000000003
rare,1055462,bioclip2,0.19791666666666669,0.1111111111111111,0.09027777777777778,0.09722222222222224
rare,1055462,bioclip25_h14,0.10416666666666666,0.0,0.027777777777777776,0.09027777777777776
rare,1055496,general_clip_l14,1.0,0.3194444444444444,0.41666666666666674,0.6319444444444444
rare,1055496,bioclip2,0.5625000000000001,0.20138888888888884,0.16666666666666666,0.3784722222222224
rare,1055496,bioclip25_h14,0.8854166666666666,0.15972222222222224,0.027777777777777776,0.7916666666666666
rare,1055803,general_clip_l14,0.9999999999999998,0.14583333333333331,0.40972222222222215,0.7222222222222221
rare,1055803,bioclip2,0.14583333333333331,0.027777777777777773,0.04166666666666666,0.1111111111111111
rare,1055803,bioclip25_h14,0.09374999999999999,0.055555555555555546,0.055555555555555546,0.03819444444444444
rare,1055872,general_clip_l14,0.6666666666666667,0.15277777777777776,0.20833333333333334,0.48611111111111116
rare,1055872,bioclip2,0.3333333333333333,0.1527777777777778,0.14583333333333334,0.18402777777777773
rare,1055872,bioclip25_h14,0.29166666666666663,0.1111111111111111,0.08333333333333333,0.19444444444444442
rare,1056842,general_clip_l14,0.9999999999999998,0.11805555555555554,0.19444444444444442,0.8437499999999998
rare,1056842,bioclip2,0.26041666666666663,0.048611111111111105,0.027777777777777773,0.22222222222222218
rare,1056842,bioclip25_h14,0.32291666666666663,0.26388888888888884,0.0833333333333333,0.14930555555555555
rare,1056843,general_clip_l14,0.8333333333333333,0.19444444444444442,0.18749999999999997,0.642361111111111
rare,1056843,bioclip2,0.05208333333333332,0.04166666666666666,0.02083333333333333,0.02083333333333333
rare,1056843,bioclip25_h14,0.02083333333333333,0.0,0.027777777777777773,0.006944444444444442
rare,1056984,general_clip_l14,1.0000000000000002,0.15972222222222224,0.16666666666666666,0.8368055555555558
rare,1056984,bioclip2,0.7291666666666666,0.4583333333333333,0.15277777777777776,0.4236111111111111
rare,1056984,bioclip25_h14,0.6041666666666666,0.2777777777777778,0.19444444444444445,0.3680555555555555
rare,1057051,general_clip_l14,0.8958333333333335,0.16666666666666666,0.4513888888888889,0.5868055555555557
rare,1057051,bioclip2,0.125,0.020833333333333332,0.09722222222222221,0.06597222222222224
rare,1057051,bioclip25_h14,0.0,0.0,0.0,0.0
rare,1057157,general_clip_l14,1.0,0.1111111111111111,0.4861111111111111,0.7013888888888888
rare,1057157,bioclip2,0.5,0.2777777777777778,0.21527777777777776,0.2534722222222222
rare,1057157,bioclip25_h14,0.625,0.23611111111111113,0.2222222222222222,0.3958333333333333
rare,1057160,general_clip_l14,0.9791666666666665,0.34722222222222215,0.45138888888888884,0.579861111111111
rare,1057160,bioclip2,0.5833333333333333,0.32638888888888884,0.17361111111111105,0.3333333333333333
rare,1057160,bioclip25_h14,0.8333333333333331,0.6319444444444443,0.2152777777777777,0.40972222222222215
rare,1057163,general_clip_l14,0.8541666666666667,0.22916666666666666,0.4166666666666667,0.53125
rare,1057163,bioclip2,0.9375,0.25,0.17361111111111108,0.7256944444444444
rare,1057163,bioclip25_h14,0.5104166666666667,0.3194444444444444,0.11805555555555557,0.29166666666666674
rare,1057176,general_clip_l14,0.9895833333333334,0.125,0.3819444444444444,0.7361111111111112
rare,1057176,bioclip2,0.5104166666666666,0.19444444444444445,0.24305555555555558,0.29166666666666663
rare,1057176,bioclip25_h14,1.0,0.46527777777777785,0.06944444444444443,0.7326388888888888
rare,1057320,general_clip_l14,0.875,0.23611111111111108,0.28472222222222215,0.6145833333333334
rare,1057320,bioclip2,0.6041666666666667,0.3680555555555556,0.4513888888888889,0.19444444444444453
rare,1057320,bioclip25_h14,0.3854166666666667,0.42361111111111116,0.09027777777777778,0.1284722222222222
rare,1064877,general_clip_l14,0.9583333333333334,0.048611111111111105,0.2638888888888889,0.8020833333333334
rare,1064877,bioclip2,0.375,0.0,0.34027777777777785,0.20486111111111108
rare,1064877,bioclip25_h14,0.38541666666666663,0.08333333333333333,0.4583333333333333,0.11458333333333331
rare,1065063,general_clip_l14,0.90625,0.22916666666666666,0.40972222222222227,0.5868055555555556
rare,1065063,bioclip2,0.6666666666666667,0.3333333333333333,0.2569444444444445,0.37152777777777785
rare,1065063,bioclip25_h14,0.5416666666666667,0.4791666666666667,0.2569444444444444,0.17361111111111116
rare,1065065,general_clip_l14,0.9895833333333336,0.0763888888888889,0.20833333333333337,0.8472222222222224
rare,1065065,bioclip2,0.6770833333333335,0.2708333333333334,0.326388888888889,0.37847222222222227
rare,1065065,bioclip25_h14,0.5833333333333335,0.21527777777777787,0.04861111111111111,0.45138888888888895
rare,1065067,general_clip_l14,0.9583333333333334,0.20833333333333334,0.23611111111111108,0.7361111111111112
rare,1065067,bioclip2,0.3333333333333333,0.041666666666666664,0.1388888888888889,0.24305555555555552
rare,1065067,bioclip25_h14,0.0625,0.03472222222222222,0.048611111111111105,0.020833333333333343
rare,1065125,general_clip_l14,1.0,0.15277777777777776,0.4375,0.7048611111111112
rare,1065125,bioclip2,0.375,0.3541666666666667,0.0,0.19791666666666666
rare,1065125,bioclip25_h14,0.46875,0.6180555555555557,0.0625,0.12847222222222215
rare,1065290,general_clip_l14,0.8854166666666666,0.3055555555555556,0.2916666666666667,0.5868055555555555
rare,1065290,bioclip2,0.90625,0.21527777777777776,0.0,0.7986111111111112
rare,1065290,bioclip25_h14,1.0,0.4513888888888889,0.0,0.7743055555555556
rare,1065329,general_clip_l14,0.8958333333333334,0.27777777777777773,0.4513888888888889,0.53125
rare,1065329,bioclip2,0.041666666666666664,0.048611111111111105,0.020833333333333332,0.0069444444444444475
rare,1065329,bioclip25_h14,0.0,0.0,0.0,0.0
rare,1065346,general_clip_l14,0.9479166666666667,0.3680555555555556,0.375,0.576388888888889
rare,1065346,bioclip2,0.9791666666666667,0.5555555555555555,0.0,0.7013888888888891
rare,1065346,bioclip25_h14,0.6041666666666667,0.5208333333333334,0.0,0.34375000000000006
rare,1065348,general_clip_l14,0.9166666666666666,0.3125,0.4305555555555556,0.5451388888888888
rare,1065348,bioclip2,0.6562500000000001,0.40277777777777773,0.13194444444444445,0.388888888888889
rare,1065348,bioclip25_h14,0.2604166666666667,0.2847222222222222,0.05555555555555555,0.09027777777777779
rare,1065369,general_clip_l14,0.84375,0.34027777777777773,0.31249999999999994,0.5173611111111112
rare,1065369,bioclip2,0.1770833333333333,0.07638888888888888,0.048611111111111105,0.11458333333333329
rare,1065369,bioclip25_h14,0.062499999999999986,0.06944444444444443,0.0,0.02777777777777777
rare,1077217,general_clip_l14,1.0,0.0,0.3819444444444444,0.8090277777777778
rare,1077217,bioclip2,0.14583333333333331,0.1527777777777778,0.06249999999999999,0.03819444444444442
rare,1077217,bioclip25_h14,0.14583333333333334,0.16666666666666666,0.0,0.06250000000000001
rare,1177988,general_clip_l14,0.8645833333333333,0.10416666666666667,0.15277777777777776,0.736111111111111
rare,1177988,bioclip2,0.010416666666666666,0.0,0.020833333333333332,0.0
rare,1177988,bioclip25_h14,0.41666666666666674,0.027777777777777776,0.5,0.15277777777777785
rare,1178056,general_clip_l14,0.9895833333333334,0.12499999999999999,0.13194444444444445,0.8611111111111112
rare,1178056,bioclip2,0.10416666666666667,0.048611111111111105,0.020833333333333332,0.06944444444444445
rare,1178056,bioclip25_h14,0.0,0.0,0.0,0.0
rare,1178065,general_clip_l14,1.0000000000000002,0.11111111111111115,0.18055555555555558,0.8541666666666669
rare,1178065,bioclip2,0.08333333333333334,0.048611111111111126,0.020833333333333332,0.04861111111111111
rare,1178065,bioclip25_h14,0.08333333333333334,0.09027777777777779,0.020833333333333332,0.027777777777777783
rare,1179513,general_clip_l14,1.0000000000000002,0.03472222222222222,0.513888888888889,0.7256944444444446
rare,1179513,bioclip2,0.15625,0.020833333333333332,0.08333333333333333,0.10416666666666667
rare,1179513,bioclip25_h14,0.10416666666666667,0.13194444444444445,0.020833333333333332,0.027777777777777776
rare,1181772,general_clip_l14,0.0625,0.0,0.08333333333333333,0.020833333333333336
rare,1181772,bioclip2,0.0,0.0,0.0,0.0
rare,1181772,bioclip25_h14,0.0,0.0,0.0,0.0
rare,1198625,general_clip_l14,0.4375,0.020833333333333332,0.22916666666666666,0.3125
rare,1198625,bioclip2,0.0,0.0,0.0,0.0
rare,1198625,bioclip25_h14,0.0,0.0,0.0,0.0
rare,1227079,general_clip_l14,0.9062500000000001,0.09722222222222221,0.17361111111111108,0.7708333333333335
rare,1227079,bioclip2,0.5104166666666666,0.16666666666666666,0.40972222222222215,0.2222222222222222
rare,1227079,bioclip25_h14,0.10416666666666667,0.1597222222222222,0.048611111111111105,1.3877787807814457e-17
rare,1286909,general_clip_l14,0.9886363636363635,0.24999999999999997,0.24999999999999997,0.7386363636363635
rare,1286909,bioclip2,0.06818181818181818,0.0,0.04545454545454545,0.045454545454545456
rare,1286909,bioclip25_h14,0.38636363636363635,0.2954545454545454,0.0,0.23863636363636365
rare,2815879,general_clip_l14,0.9791666666666667,0.2152777777777778,0.1666666666666667,0.7881944444444444
rare,2815879,bioclip2,0.5,0.25000000000000006,0.11805555555555558,0.3159722222222222
rare,2815879,bioclip25_h14,0.29166666666666674,0.2083333333333334,0.09027777777777779,0.14236111111111116
rare,2865857,general_clip_l14,0.9583333333333334,0.07638888888888888,0.20833333333333334,0.8159722222222223
rare,2865857,bioclip2,0.07291666666666666,0.07638888888888888,0.06250000000000001,0.00347222222222221
rare,2865857,bioclip25_h14,0.041666666666666664,0.027777777777777776,0.020833333333333332,0.017361111111111112
rare,2867406,general_clip_l14,0.5625,0.0625,0.2916666666666667,0.38541666666666663
rare,2867406,bioclip2,0.11458333333333333,0.05555555555555555,0.020833333333333332,0.0763888888888889
rare,2867406,bioclip25_h14,0.0625,0.041666666666666664,0.03472222222222222,0.02430555555555556
rare,2920193,general_clip_l14,0.9583333333333331,0.15277777777777776,0.44444444444444436,0.6597222222222221
rare,2920193,bioclip2,0.11458333333333331,0.09027777777777775,0.0,0.06944444444444445
rare,2920193,bioclip25_h14,0.07291666666666666,0.0,0.1319444444444444,0.006944444444444461
rare,2925671,general_clip_l14,0.9687499999999998,0.1458333333333333,0.49999999999999994,0.6458333333333331
rare,2925671,bioclip2,0.19791666666666663,0.1458333333333333,0.08333333333333331,0.08333333333333333
rare,2925671,bioclip25_h14,0.11458333333333331,0.11805555555555554,0.09027777777777775,0.010416666666666671
rare,2984557,general_clip_l14,1.0000000000000002,0.18055555555555555,0.3541666666666667,0.7326388888888891
rare,2984557,bioclip2,0.8750000000000001,0.18055555555555555,0.06249999999999999,0.7534722222222223
rare,2984557,bioclip25_h14,1.0000000000000002,0.26388888888888895,0.03472222222222222,0.8506944444444446
rare,2984563,general_clip_l14,1.0000000000000002,0.20833333333333334,0.20833333333333334,0.7916666666666669
rare,2984563,bioclip2,0.33333333333333337,0.14583333333333334,0.20833333333333334,0.15625000000000003
rare,2984563,bioclip25_h14,0.7187499999999999,0.4444444444444445,0.48611111111111116,0.2534722222222221
rare,4357897,general_clip_l14,0.9999999999999998,0.3819444444444444,0.31249999999999994,0.6527777777777776
rare,4357897,bioclip2,0.3541666666666666,0.07638888888888888,0.12499999999999999,0.25347222222222215
rare,4357897,bioclip25_h14,0.21874999999999994,0.11805555555555554,0.09027777777777775,0.1145833333333333
rare,4453214,general_clip_l14,0.9999999999999998,0.26388888888888884,0.21527777777777776,0.7604166666666665
rare,4453214,bioclip2,0.45833333333333326,0.055555555555555546,0.1805555555555555,0.34027777777777773
rare,4453214,bioclip25_h14,0.7604166666666666,0.6666666666666666,0.22916666666666663,0.3125
rare,4453261,general_clip_l14,0.96875,0.2916666666666667,0.2916666666666667,0.6770833333333333
rare,4453261,bioclip2,0.78125,0.2916666666666667,0.17361111111111113,0.5486111111111112
rare,4453261,bioclip25_h14,0.9270833333333334,0.31249999999999994,0.09027777777777778,0.7256944444444445
rare,4453294,general_clip_l14,0.9375,0.18055555555555555,0.3125,0.6909722222222222
rare,4453294,bioclip2,0.22916666666666666,0.125,0.09722222222222221,0.11805555555555555
rare,4453294,bioclip25_h14,0.20833333333333334,0.1875,0.020833333333333332,0.10416666666666667
rare,4453305,general_clip_l14,0.9687499999999999,0.1458333333333333,0.2569444444444444,0.767361111111111
rare,4453305,bioclip2,0.4374999999999999,0.06944444444444443,0.32638888888888884,0.23958333333333326
rare,4453305,bioclip25_h14,0.17708333333333331,0.09027777777777775,0.10416666666666664,0.07986111111111112
rare,4453333,general_clip_l14,1.0,0.32638888888888884,0.34722222222222215,0.6631944444444445
rare,4453333,bioclip2,0.40624999999999994,0.07638888888888887,0.5624999999999999,0.08680555555555558
rare,4453333,bioclip25_h14,0.5729166666666666,0.14583333333333331,0.5277777777777777,0.23611111111111116
rare,4453913,general_clip_l14,0.5833333333333334,0.16666666666666666,0.3333333333333333,0.33333333333333337
rare,4453913,bioclip2,0.12499999999999999,0.09722222222222221,0.027777777777777776,0.06249999999999999
rare,4453913,bioclip25_h14,0.03125,0.027777777777777776,0.020833333333333332,0.0069444444444444475
rare,4453917,general_clip_l14,0.9270833333333333,0.1597222222222222,0.2916666666666666,0.7013888888888888
rare,4453917,bioclip2,0.16666666666666663,0.06249999999999998,0.08333333333333331,0.09374999999999999
rare,4453917,bioclip25_h14,0.14583333333333331,0.11111111111111109,0.04166666666666666,0.06944444444444445
rare,4454250,general_clip_l14,1.0,0.3541666666666667,0.125,0.7604166666666666
rare,4454250,bioclip2,0.43750000000000006,0.1527777777777778,0.25,0.23611111111111116
rare,4454250,bioclip25_h14,0.44791666666666663,0.36111111111111116,0.19444444444444442,0.17013888888888884
rare,4454312,general_clip_l14,0.7708333333333333,0.18055555555555558,0.125,0.6180555555555555
rare,4454312,bioclip2,0.5208333333333334,0.3888888888888889,0.3194444444444445,0.16666666666666669
rare,4454312,bioclip25_h14,0.7083333333333334,0.08333333333333333,0.3680555555555555,0.48263888888888895
rare,4472389,general_clip_l14,1.0,0.1875,0.3680555555555556,0.7222222222222222
rare,4472389,bioclip2,0.4375,0.3194444444444445,0.2569444444444444,0.14930555555555558
rare,4472389,bioclip25_h14,0.6354166666666666,0.4930555555555555,0.17361111111111113,0.3020833333333333
rare,4520624,general_clip_l14,1.0,0.2986111111111111,0.041666666666666664,0.8298611111111112
rare,4520624,bioclip2,0.9583333333333334,0.4166666666666667,0.0,0.75
rare,4520624,bioclip25_h14,0.8020833333333334,0.6736111111111112,0.020833333333333332,0.4548611111111111
rare,4792502,general_clip_l14,1.0000000000000002,0.125,0.3958333333333333,0.7395833333333336
rare,4792502,bioclip2,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,4792502,bioclip25_h14,0.0,0.0,0.0,0.0
rare,4890709,general_clip_l14,1.0,0.05555555555555555,0.24305555555555558,0.8506944444444444
rare,4890709,bioclip2,0.3958333333333333,0.22222222222222224,0.03472222222222222,0.26736111111111105
rare,4890709,bioclip25_h14,0.03125,0.020833333333333332,0.020833333333333332,0.010416666666666668
rare,7239723,general_clip_l14,1.0000000000000002,0.28472222222222227,0.18055555555555555,0.7673611111111114
rare,7239723,bioclip2,0.90625,0.3263888888888889,0.19444444444444442,0.6458333333333334
rare,7239723,bioclip25_h14,0.6666666666666666,0.5625,0.027777777777777776,0.37152777777777773
rare,7250886,general_clip_l14,1.0000000000000002,0.05555555555555556,0.13888888888888892,0.902777777777778
rare,7250886,bioclip2,0.04166666666666667,0.0,0.0,0.04166666666666667
rare,7250886,bioclip25_h14,0.0625,0.02777777777777778,0.0,0.04861111111111111
rare,23668991,general_clip_l14,0.9791666666666666,0.375,0.3958333333333333,0.59375
rare,23668991,bioclip2,0.71875,0.3611111111111111,0.13888888888888887,0.46875
rare,23668991,bioclip25_h14,0.5625,0.4444444444444445,0.25694444444444436,0.21180555555555558
rare,45275716,general_clip_l14,0.9895833333333336,0.14583333333333334,0.2569444444444444,0.7881944444444446
rare,45275716,bioclip2,0.8541666666666667,0.5347222222222222,0.10416666666666667,0.5347222222222223
rare,45275716,bioclip25_h14,0.78125,0.611111111111111,0.06944444444444443,0.44097222222222227
rare,45275970,general_clip_l14,0.84375,0.28472222222222227,0.3819444444444445,0.5104166666666666
rare,45275970,bioclip2,0.30208333333333337,0.17361111111111108,0.13888888888888887,0.1458333333333334
rare,45275970,bioclip25_h14,0.5,0.5763888888888888,0.2569444444444445,0.08333333333333337
rare,45276219,general_clip_l14,0.9375,0.24305555555555555,0.18055555555555555,0.7256944444444444
rare,45276219,bioclip2,1.0,0.47916666666666674,0.08333333333333333,0.71875
rare,45276219,bioclip25_h14,0.8645833333333334,0.6180555555555557,0.2222222222222222,0.4444444444444444
rare,45276311,general_clip_l14,0.8854166666666665,0.29166666666666663,0.3611111111111111,0.5590277777777777
rare,45276311,bioclip2,0.6041666666666666,0.2569444444444444,0.1319444444444444,0.4097222222222222
rare,45276311,bioclip25_h14,0.04166666666666666,0.055555555555555546,0.0,0.013888888888888885
rare,45276321,general_clip_l14,0.7916666666666665,0.3125,0.3541666666666666,0.45833333333333326
rare,45276321,bioclip2,0.4791666666666666,0.2986111111111111,0.20138888888888884,0.2291666666666666
rare,45276321,bioclip25_h14,0.48958333333333326,0.5416666666666665,0.16666666666666666,0.13541666666666669
rare,45276323,general_clip_l14,0.71875,0.15972222222222224,0.3125,0.4826388888888889
rare,45276323,bioclip2,0.875,0.12500000000000003,0.0625,0.78125
rare,45276323,bioclip25_h14,0.8958333333333333,0.4722222222222223,0.1111111111111111,0.6041666666666665
rare,45276459,general_clip_l14,0.9583333333333333,0.2430555555555555,0.31249999999999994,0.6805555555555556
rare,45276459,bioclip2,0.36458333333333326,0.11111111111111109,0.23611111111111108,0.19097222222222218
rare,45276459,bioclip25_h14,0.3124999999999999,0.40972222222222215,0.06249999999999998,0.07638888888888881
rare,45276460,general_clip_l14,0.8854166666666665,0.28472222222222215,0.27777777777777773,0.6041666666666665
rare,45276460,bioclip2,0.6875,0.3958333333333333,0.15277777777777776,0.4131944444444445
rare,45276460,bioclip25_h14,0.5416666666666666,0.4513888888888888,0.5555555555555555,0.03819444444444453
rare,45276507,general_clip_l14,0.9479166666666667,0.3194444444444445,0.2916666666666667,0.6423611111111112
rare,45276507,bioclip2,0.96875,0.5555555555555556,0.3680555555555555,0.5069444444444444
rare,45276507,bioclip25_h14,0.9270833333333334,0.6180555555555557,0.24999999999999997,0.4930555555555555
rare,45276518,general_clip_l14,0.885416666666667,0.24305555555555566,0.24305555555555558,0.6423611111111114
rare,45276518,bioclip2,0.7604166666666669,0.31250000000000006,0.47916666666666674,0.3645833333333335
rare,45276518,bioclip25_h14,0.5000000000000001,0.2916666666666667,0.40277777777777785,0.15277777777777785
rare,45276545,general_clip_l14,0.8854166666666665,0.3541666666666667,0.2986111111111111,0.5590277777777777
rare,45276545,bioclip2,0.7499999999999999,0.47222222222222215,0.3194444444444444,0.35416666666666663
rare,45276545,bioclip25_h14,0.6041666666666666,0.7569444444444443,0.06249999999999998,0.19444444444444448
rare,45276583,general_clip_l14,0.9375000000000002,0.15277777777777782,0.32638888888888895,0.6979166666666669
rare,45276583,bioclip2,0.4791666666666668,0.05555555555555556,0.5763888888888891,0.16319444444444448
rare,45276583,bioclip25_h14,0.04166666666666667,0.0,0.02777777777777778,0.027777777777777783
rare,45276639,general_clip_l14,0.90625,0.125,0.4375,0.625
rare,45276639,bioclip2,0.8229166666666666,0.40277777777777785,0.0,0.6215277777777777
rare,45276639,bioclip25_h14,0.875,0.4861111111111112,0.041666666666666664,0.611111111111111
rare,45276661,general_clip_l14,0.9999999999999998,0.08333333333333333,0.28472222222222215,0.8159722222222221
rare,45276661,bioclip2,0.8958333333333333,0.39583333333333326,0.38194444444444436,0.5069444444444444
rare,45276661,bioclip25_h14,0.6874999999999999,0.486111111111111,0.12499999999999996,0.3819444444444444
rare,45276801,general_clip_l14,1.0,0.09027777777777778,0.32638888888888884,0.7916666666666667
rare,45276801,bioclip2,0.8749999999999998,0.5347222222222222,0.11111111111111109,0.5520833333333331
rare,45276801,bioclip25_h14,0.4166666666666666,0.486111111111111,0.08333333333333331,0.13194444444444442
rare,45276847,general_clip_l14,1.0,0.14583333333333334,0.3263888888888889,0.7638888888888888
rare,45276847,bioclip2,0.6666666666666666,0.14583333333333334,0.2222222222222222,0.48263888888888884
rare,45276847,bioclip25_h14,0.43750000000000006,0.3333333333333333,0.17361111111111113,0.18402777777777785
rare,45276848,general_clip_l14,1.0,0.19444444444444442,0.375,0.7152777777777778
rare,45276848,bioclip2,0.5104166666666667,0.19444444444444445,0.22916666666666666,0.29861111111111116
rare,45276848,bioclip25_h14,0.20833333333333334,0.125,0.12499999999999999,0.08333333333333334
rare,45276959,general_clip_l14,1.0,0.2638888888888889,0.2152777777777778,0.7604166666666666
rare,45276959,bioclip2,0.08333333333333334,0.09722222222222221,0.041666666666666664,0.013888888888888909
rare,45276959,bioclip25_h14,0.2604166666666667,0.40972222222222227,0.0,0.05555555555555555
rare,45276971,general_clip_l14,0.9479166666666667,0.2916666666666667,0.3958333333333333,0.6041666666666667
rare,45276971,bioclip2,0.8645833333333333,0.14583333333333331,0.22222222222222218,0.6805555555555556
rare,45276971,bioclip25_h14,0.8125,0.20833333333333334,0.09027777777777778,0.6631944444444444
rare,45276972,general_clip_l14,1.0,0.19444444444444445,0.3333333333333334,0.736111111111111
rare,45276972,bioclip2,0.7291666666666667,0.375,0.27777777777777773,0.4027777777777779
rare,45276972,bioclip25_h14,0.8020833333333333,0.4583333333333333,0.22916666666666666,0.45833333333333326
rare,45277122,general_clip_l14,0.9791666666666667,0.28472222222222215,0.2777777777777778,0.6979166666666667
rare,45277122,bioclip2,0.90625,0.2638888888888889,0.11805555555555554,0.7152777777777778
rare,45277122,bioclip25_h14,1.0000000000000002,0.46527777777777785,0.041666666666666664,0.7465277777777779
rare,45509132,general_clip_l14,0.9583333333333334,0.11111111111111112,0.14583333333333334,0.8298611111111112
rare,45509132,bioclip2,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,45509132,bioclip25_h14,0.010416666666666666,0.0,0.020833333333333332,0.0
rare,45509191,general_clip_l14,0.9270833333333331,0.04166666666666666,0.423611111111111,0.6944444444444443
rare,45509191,bioclip2,0.04166666666666666,0.0,0.02083333333333333,0.031249999999999993
rare,45509191,bioclip25_h14,0.08333333333333331,0.055555555555555546,0.055555555555555546,0.02777777777777777
rare,45509269,general_clip_l14,0.9999999999999997,0.09027777777777778,0.16666666666666663,0.8715277777777775
rare,45509269,bioclip2,0.21874999999999994,0.02083333333333333,0.1875,0.11458333333333329
rare,45509269,bioclip25_h14,0.16666666666666663,0.07638888888888888,0.08333333333333331,0.08680555555555552
rare,45509321,general_clip_l14,1.0,0.0625,0.20138888888888892,0.8680555555555556
rare,45509321,bioclip2,0.15625,0.07638888888888888,0.041666666666666664,0.09722222222222222
rare,45509321,bioclip25_h14,0.03125,0.0,0.020833333333333332,0.020833333333333336
rare,45509337,general_clip_l14,1.0000000000000002,0.05555555555555555,0.4166666666666667,0.7638888888888891
rare,45509337,bioclip2,0.0,0.0,0.0,0.0
rare,45509337,bioclip25_h14,0.010416666666666666,0.0,0.020833333333333332,0.0
rare,45509438,general_clip_l14,0.8958333333333334,0.1388888888888889,0.34027777777777785,0.65625
rare,45509438,bioclip2,0.08333333333333333,0.027777777777777776,0.048611111111111105,0.04513888888888889
rare,45509438,bioclip25_h14,0.13541666666666666,0.09027777777777778,0.06944444444444443,0.05555555555555555
rare,45509477,general_clip_l14,0.9583333333333334,0.19444444444444445,0.5069444444444444,0.607638888888889
rare,45509477,bioclip2,0.03125,0.020833333333333332,0.0,0.020833333333333336
rare,45509477,bioclip25_h14,0.041666666666666664,0.0,0.020833333333333332,0.03125
rare,45509933,general_clip_l14,0.4895833333333333,0.0,0.19444444444444442,0.3923611111111111
rare,45509933,bioclip2,0.0,0.0,0.0,0.0
rare,45509933,bioclip25_h14,0.0,0.0,0.0,0.0
rare,45510188,general_clip_l14,1.0,0.21527777777777776,0.40972222222222227,0.6875
rare,45510188,bioclip2,0.9375,0.20138888888888892,0.07638888888888888,0.7986111111111112
rare,45510188,bioclip25_h14,0.8541666666666666,0.20138888888888887,0.16666666666666666,0.6701388888888888
rare,45510209,general_clip_l14,0.9791666666666667,0.08333333333333333,0.3819444444444445,0.7465277777777779
rare,45510209,bioclip2,0.11458333333333334,0.027777777777777776,0.0625,0.06944444444444445
rare,45510209,bioclip25_h14,0.020833333333333332,0.0,0.027777777777777776,0.006944444444444444
rare,45510504,general_clip_l14,0.8854166666666666,0.38888888888888884,0.40972222222222227,0.48611111111111105
rare,45510504,bioclip2,0.2708333333333333,0.07638888888888888,0.15972222222222224,0.15277777777777776
rare,45510504,bioclip25_h14,0.1875,0.09027777777777779,0.13194444444444445,0.07638888888888888
rare,45510548,general_clip_l14,1.0,0.10416666666666669,0.40277777777777785,0.7465277777777777
rare,45510548,bioclip2,0.19791666666666666,0.07638888888888888,0.05555555555555555,0.13194444444444445
rare,45510548,bioclip25_h14,0.43750000000000006,0.020833333333333332,0.5694444444444445,0.1423611111111111
rare,45510585,general_clip_l14,0.9583333333333334,0.03472222222222222,0.375,0.7534722222222223
rare,45510585,bioclip2,0.3125,0.11805555555555554,0.4236111111111111,0.041666666666666685
rare,45510585,bioclip25_h14,0.16666666666666666,0.13888888888888887,0.09027777777777779,0.05208333333333333
rare,45510832,general_clip_l14,1.0000000000000002,0.17361111111111113,0.34027777777777773,0.7430555555555558
rare,45510832,bioclip2,0.10416666666666666,0.041666666666666664,0.13194444444444445,0.017361111111111105
rare,45510832,bioclip25_h14,0.08333333333333333,0.1111111111111111,0.041666666666666664,0.0069444444444444475
rare,45511093,general_clip_l14,0.9583333333333334,0.03472222222222222,0.34722222222222215,0.7673611111111112
rare,45511093,bioclip2,0.03125,0.0,0.020833333333333332,0.020833333333333336
rare,45511093,bioclip25_h14,0.0,0.0,0.0,0.0
rare,45511260,general_clip_l14,0.1875,0.048611111111111105,0.048611111111111105,0.1388888888888889
rare,45511260,bioclip2,0.08333333333333333,0.07638888888888888,0.0,0.04513888888888889
rare,45511260,bioclip25_h14,0.11458333333333333,0.13888888888888887,0.03472222222222222,0.02777777777777779
rare,45511267,general_clip_l14,0.40625,0.125,0.18055555555555558,0.2534722222222222
rare,45511267,bioclip2,0.22916666666666669,0.14583333333333331,0.17361111111111108,0.06944444444444448
rare,45511267,bioclip25_h14,0.25,0.1597222222222222,0.11805555555555557,0.1111111111111111
rare,45511271,general_clip_l14,0.9270833333333333,0.05555555555555555,0.11805555555555557,0.8402777777777777
rare,45511271,bioclip2,0.28125,0.048611111111111105,0.12499999999999999,0.19444444444444445
rare,45511271,bioclip25_h14,0.05208333333333333,0.048611111111111105,0.041666666666666664,0.0069444444444444475
rare,45511277,general_clip_l14,1.0000000000000004,0.2569444444444445,0.02777777777777778,0.8576388888888893
rare,45511277,bioclip2,0.48958333333333337,0.21527777777777782,0.22222222222222224,0.27083333333333337
rare,45511277,bioclip25_h14,0.5312500000000002,0.3819444444444446,0.17361111111111113,0.2534722222222224
rare,45511296,general_clip_l14,1.0,0.10416666666666664,0.15277777777777776,0.8715277777777778
rare,45511296,bioclip2,0.28125,0.10416666666666667,0.125,0.16666666666666666
rare,45511296,bioclip25_h14,0.13541666666666666,0.125,0.07638888888888888,0.03472222222222221
rare,45511297,general_clip_l14,0.96875,0.08333333333333333,0.2708333333333333,0.7916666666666667
rare,45511297,bioclip2,0.44791666666666663,0.1805555555555555,0.17361111111111105,0.27083333333333337
rare,45511297,bioclip25_h14,0.32291666666666663,0.23611111111111105,0.29861111111111105,0.05555555555555558
rare,45511492,general_clip_l14,0.9791666666666667,0.13194444444444445,0.22916666666666666,0.7986111111111112
rare,45511492,bioclip2,0.20833333333333334,0.06944444444444443,0.07638888888888888,0.13541666666666669
rare,45511492,bioclip25_h14,0.19791666666666666,0.17361111111111108,0.1111111111111111,0.05555555555555555
rare,45511493,general_clip_l14,1.0000000000000002,0.0,0.0,1.0000000000000002
rare,45511493,bioclip2,0.03125,0.0,0.04861111111111111,0.006944444444444444
rare,45511493,bioclip25_h14,0.010416666666666666,0.020833333333333332,0.0,0.0
rare,45511494,general_clip_l14,0.9374999999999998,0.2083333333333333,0.03472222222222222,0.815972222222222
rare,45511494,bioclip2,0.30208333333333326,0.11805555555555554,0.27083333333333326,0.10763888888888887
rare,45511494,bioclip25_h14,0.29166666666666663,0.15277777777777776,0.15277777777777776,0.13888888888888887
rare,45511531,general_clip_l14,0.989583333333333,0.14583333333333334,0.18055555555555555,0.8263888888888886
rare,45511531,bioclip2,0.41666666666666663,0.15277777777777776,0.3333333333333333,0.1736111111111111
rare,45511531,bioclip25_h14,0.13541666666666663,0.2916666666666667,0.1666666666666666,-0.09375
rare,45511624,general_clip_l14,0.2916666666666667,0.041666666666666664,0.11805555555555557,0.21180555555555558
rare,45511624,bioclip2,0.0,0.0,0.0,0.0
rare,45511624,bioclip25_h14,0.0,0.0,0.0,0.0
rare,45512036,general_clip_l14,1.0,0.17361111111111108,0.31250000000000006,0.7569444444444444
rare,45512036,bioclip2,0.07291666666666666,0.041666666666666664,0.027777777777777776,0.038194444444444434
rare,45512036,bioclip25_h14,0.0625,0.0,0.048611111111111105,0.03819444444444445
rare,45512039,general_clip_l14,0.96875,0.05555555555555555,0.18055555555555555,0.8506944444444444
rare,45512039,bioclip2,0.7187499999999999,0.2430555555555555,0.03472222222222222,0.579861111111111
rare,45512039,bioclip25_h14,0.35416666666666663,0.020833333333333332,0.5416666666666667,0.07291666666666657
rare,45512066,general_clip_l14,0.9999999999999998,0.20138888888888884,0.4583333333333332,0.6701388888888887
rare,45512066,bioclip2,0.010416666666666664,0.02083333333333333,0.0,0.0
rare,45512066,bioclip25_h14,0.0,0.0,0.0,0.0
rare,45512084,general_clip_l14,1.0000000000000002,0.09722222222222221,0.20138888888888887,0.8506944444444446
rare,45512084,bioclip2,0.4583333333333333,0.20138888888888887,0.15277777777777776,0.28125
rare,45512084,bioclip25_h14,0.2604166666666667,0.0625,0.08333333333333333,0.18750000000000003
rare,45512086,general_clip_l14,0.9583333333333334,0.041666666666666664,0.06944444444444443,0.9027777777777778
rare,45512086,bioclip2,0.15625,0.0625,0.09027777777777778,0.0798611111111111
rare,45512086,bioclip25_h14,0.40625,0.42361111111111116,0.07638888888888888,0.15625
rare,45512091,general_clip_l14,1.0,0.08333333333333333,0.17361111111111108,0.8715277777777778
rare,45512091,bioclip2,0.21875,0.0972222222222222,0.04166666666666666,0.14930555555555558
rare,45512091,bioclip25_h14,0.07291666666666666,0.08333333333333331,0.027777777777777773,0.017361111111111112
rare,45512248,general_clip_l14,0.9999999999999998,0.09027777777777775,0.26388888888888884,0.8229166666666665
rare,45512248,bioclip2,0.4166666666666666,0.27777777777777773,0.0,0.2777777777777777
rare,45512248,bioclip25_h14,0.11458333333333331,0.09027777777777775,0.027777777777777773,0.05555555555555555
rare,45512251,general_clip_l14,0.9999999999999998,0.17361111111111105,0.3055555555555555,0.7604166666666665
rare,45512251,bioclip2,0.14583333333333331,0.048611111111111105,0.18749999999999997,0.027777777777777776
rare,45512251,bioclip25_h14,0.031249999999999993,0.04166666666666666,0.02083333333333333,0.0
rare,45512273,general_clip_l14,0.9999999999999998,0.1458333333333333,0.4305555555555554,0.7118055555555554
rare,45512273,bioclip2,0.05208333333333332,0.02083333333333333,0.02083333333333333,0.031249999999999993
rare,45512273,bioclip25_h14,0.0,0.0,0.0,0.0
rare,45512569,general_clip_l14,0.9895833333333336,0.13194444444444445,0.14583333333333334,0.8506944444444446
rare,45512569,bioclip2,0.020833333333333332,0.0,0.041666666666666664,0.0
rare,45512569,bioclip25_h14,0.05208333333333333,0.027777777777777776,0.05555555555555555,0.010416666666666664
rare,45512605,general_clip_l14,0.6354166666666667,0.15972222222222224,0.25,0.43055555555555564
rare,45512605,bioclip2,0.08333333333333333,0.07638888888888888,0.06249999999999999,0.013888888888888895
rare,45512605,bioclip25_h14,0.09375,0.1111111111111111,0.03472222222222222,0.020833333333333343
rare,45513537,general_clip_l14,0.9791666666666667,0.125,0.3680555555555556,0.732638888888889
rare,45513537,bioclip2,0.08333333333333333,0.07638888888888888,0.020833333333333332,0.034722222222222224
rare,45513537,bioclip25_h14,0.07291666666666666,0.08333333333333333,0.0,0.031249999999999993
rare,45513542,general_clip_l14,0.9583333333333334,0.09027777777777778,0.3263888888888889,0.75
rare,45513542,bioclip2,0.125,0.14583333333333334,0.0,0.05208333333333333
rare,45513542,bioclip25_h14,0.010416666666666666,0.020833333333333332,0.0,0.0
rare,45513549,general_clip_l14,0.9895833333333333,0.13888888888888887,0.4027777777777777,0.71875
rare,45513549,bioclip2,0.30208333333333326,0.048611111111111105,0.17361111111111108,0.19097222222222215
rare,45513549,bioclip25_h14,0.21874999999999994,0.15277777777777776,0.12499999999999999,0.07986111111111108
rare,45513587,general_clip_l14,0.6875,0.10416666666666667,0.4444444444444445,0.4131944444444444
rare,45513587,bioclip2,0.08333333333333333,0.09722222222222221,0.041666666666666664,0.013888888888888895
rare,45513587,bioclip25_h14,0.16666666666666666,0.048611111111111105,0.14583333333333331,0.06944444444444445
rare,45513821,general_clip_l14,0.9270833333333333,0.3055555555555555,0.02083333333333333,0.7638888888888888
rare,45513821,bioclip2,0.5416666666666666,0.3055555555555555,0.04166666666666666,0.3680555555555555
rare,45513821,bioclip25_h14,0.375,0.47222222222222215,0.048611111111111105,0.11458333333333337
rare,45513870,general_clip_l14,0.9999999999999998,0.2083333333333333,0.13194444444444442,0.8298611111111109
rare,45513870,bioclip2,0.02083333333333333,0.027777777777777773,0.027777777777777773,-0.006944444444444444
rare,45513870,bioclip25_h14,0.010416666666666664,0.0,0.02083333333333333,0.0
rare,45513966,general_clip_l14,1.0,0.020833333333333332,0.4583333333333333,0.7604166666666667
rare,45513966,bioclip2,0.09375,0.020833333333333332,0.048611111111111105,0.05902777777777778
rare,45513966,bioclip25_h14,0.0625,0.03472222222222222,0.06249999999999999,0.013888888888888895
rare,45514059,general_clip_l14,0.9166666666666667,0.18055555555555558,0.47222222222222227,0.5902777777777778
rare,45514059,bioclip2,0.6875,0.3680555555555555,0.4166666666666667,0.2951388888888889
rare,45514059,bioclip25_h14,0.5729166666666667,0.40972222222222215,0.3888888888888889,0.17361111111111122
rare,45514240,general_clip_l14,0.9375,0.14583333333333334,0.4444444444444445,0.6423611111111112
rare,45514240,bioclip2,0.5416666666666667,0.375,0.08333333333333333,0.3125000000000001
rare,45514240,bioclip25_h14,0.2916666666666667,0.16666666666666666,0.13194444444444445,0.14236111111111113
rare,45514697,general_clip_l14,1.0,0.048611111111111105,0.638888888888889,0.65625
rare,45514697,bioclip2,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,45514697,bioclip25_h14,0.03125,0.03472222222222222,0.020833333333333332,0.0034722222222222238
rare,45515857,general_clip_l14,0.9166666666666667,0.20833333333333334,0.2708333333333333,0.6770833333333335
rare,45515857,bioclip2,0.0,0.0,0.0,0.0
rare,45515857,bioclip25_h14,0.25,0.125,0.40972222222222227,-0.01736111111111116
rare,45516020,general_clip_l14,1.0,0.10416666666666667,0.2916666666666667,0.8020833333333333
rare,45516020,bioclip2,0.17708333333333334,0.08333333333333333,0.08333333333333333,0.09375000000000001
rare,45516020,bioclip25_h14,0.11458333333333331,0.09027777777777778,0.125,0.00694444444444442
rare,45516169,general_clip_l14,1.0,0.020833333333333332,0.42361111111111116,0.7777777777777778
rare,45516169,bioclip2,0.0,0.0,0.0,0.0
rare,45516169,bioclip25_h14,0.0,0.0,0.0,0.0
rare,45516469,general_clip_l14,0.9583333333333333,0.04166666666666666,0.3680555555555555,0.7534722222222221
rare,45516469,bioclip2,0.08333333333333331,0.055555555555555546,0.06944444444444443,0.02083333333333333
rare,45516469,bioclip25_h14,0.05208333333333332,0.06249999999999999,0.027777777777777773,0.006944444444444441
rare,45516974,general_clip_l14,0.84375,0.16666666666666666,0.40972222222222215,0.5555555555555556
rare,45516974,bioclip2,0.2708333333333333,0.15277777777777776,0.18749999999999997,0.10069444444444445
rare,45516974,bioclip25_h14,0.19791666666666666,0.24999999999999997,0.06944444444444443,0.03819444444444445
rare,45517661,general_clip_l14,0.20833333333333334,0.041666666666666664,0.20138888888888887,0.08680555555555558
rare,45517661,bioclip2,0.0,0.0,0.0,0.0
rare,45517661,bioclip25_h14,0.0,0.0,0.0,0.0
rare,45517731,general_clip_l14,1.0,0.06944444444444443,0.34027777777777773,0.795138888888889
rare,45517731,bioclip2,0.11458333333333331,0.06944444444444443,0.08333333333333333,0.038194444444444434
rare,45517731,bioclip25_h14,0.05208333333333333,0.06944444444444443,0.041666666666666664,-0.0034722222222222238
rare,45517756,general_clip_l14,0.9791666666666665,0.09722222222222221,0.3819444444444444,0.7395833333333333
rare,45517756,bioclip2,0.09374999999999997,0.06944444444444443,0.07638888888888888,0.020833333333333315
rare,45517756,bioclip25_h14,0.04166666666666666,0.0,0.0,0.04166666666666666
rare,45517788,general_clip_l14,1.0,0.10416666666666664,0.27777777777777773,0.8090277777777778
rare,45517788,bioclip2,0.062499999999999986,0.04166666666666666,0.04166666666666666,0.02083333333333333
rare,45517788,bioclip25_h14,0.2708333333333333,0.24999999999999997,0.5972222222222222,-0.1527777777777778
rare,45517790,general_clip_l14,1.0000000000000002,0.020833333333333332,0.3888888888888889,0.7951388888888891
rare,45517790,bioclip2,0.03125,0.03472222222222222,0.0,0.013888888888888892
rare,45517790,bioclip25_h14,0.020833333333333332,0.041666666666666664,0.0,0.0
rare,45517890,general_clip_l14,0.9895833333333334,0.1111111111111111,0.3958333333333333,0.7361111111111112
rare,45517890,bioclip2,0.5,0.24305555555555555,0.24305555555555555,0.2569444444444444
rare,45517890,bioclip25_h14,0.2604166666666667,0.1597222222222222,0.09722222222222221,0.13194444444444448
rare,45517999,general_clip_l14,1.0,0.06944444444444443,0.32638888888888884,0.8020833333333334
rare,45517999,bioclip2,0.5208333333333333,0.15972222222222218,0.02083333333333333,0.43055555555555547
rare,45517999,bioclip25_h14,1.0,0.0,0.0,1.0
rare,45518003,general_clip_l14,1.0000000000000002,0.08333333333333333,0.3819444444444445,0.7673611111111114
rare,45518003,bioclip2,0.14583333333333334,0.027777777777777776,0.11805555555555554,0.07291666666666669
rare,45518003,bioclip25_h14,0.0625,0.09027777777777778,0.09027777777777778,-0.027777777777777776
rare,45518587,general_clip_l14,0.9999999999999997,0.10416666666666664,0.3680555555555555,0.7638888888888886
rare,45518587,bioclip2,0.0,0.0,0.0,0.0
rare,45518587,bioclip25_h14,0.0,0.0,0.0,0.0
rare,45518794,general_clip_l14,1.0,0.0,0.576388888888889,0.7118055555555556
rare,45518794,bioclip2,0.041666666666666664,0.03472222222222222,0.03472222222222222,0.0069444444444444475
rare,45518794,bioclip25_h14,0.041666666666666664,0.03472222222222222,0.03472222222222222,0.0069444444444444475
rare,45518912,general_clip_l14,1.0,0.2152777777777778,0.3055555555555556,0.7395833333333333
rare,45518912,bioclip2,0.13541666666666669,0.09722222222222221,0.048611111111111105,0.06250000000000003
rare,45518912,bioclip25_h14,0.125,0.0625,0.06944444444444445,0.059027777777777776
rare,45518969,general_clip_l14,1.0000000000000002,0.0,0.3055555555555555,0.8472222222222224
rare,45518969,bioclip2,0.09375,0.020833333333333332,0.08333333333333333,0.04166666666666667
rare,45518969,bioclip25_h14,0.19791666666666669,0.11111111111111109,0.18055555555555555,0.05208333333333337
rare,46394217,general_clip_l14,0.9583333333333334,0.1388888888888889,0.375,0.701388888888889
rare,46394217,bioclip2,0.15625,0.11805555555555554,0.06249999999999999,0.06597222222222224
rare,46394217,bioclip25_h14,0.13541666666666666,0.020833333333333332,0.07638888888888888,0.08680555555555555
rare,46454284,general_clip_l14,0.6874999999999998,0.4236111111111111,0.027777777777777773,0.46180555555555536
rare,46454284,bioclip2,0.04166666666666666,0.06944444444444443,0.0,0.006944444444444441
rare,46454284,bioclip25_h14,0.0,0.0,0.0,0.0
rare,46473744,general_clip_l14,0.9479166666666666,0.09027777777777778,0.3819444444444445,0.7118055555555555
rare,46473744,bioclip2,0.84375,0.21527777777777782,0.15972222222222224,0.65625
rare,46473744,bioclip25_h14,0.5729166666666666,0.28472222222222227,0.08333333333333333,0.38888888888888884
rare,46473747,general_clip_l14,0.8229166666666666,0.1111111111111111,0.375,0.579861111111111
rare,46473747,bioclip2,0.40625,0.07638888888888888,0.11805555555555557,0.3090277777777778
rare,46473747,bioclip25_h14,0.08333333333333333,0.10416666666666664,0.048611111111111105,0.006944444444444461
rare,46516728,general_clip_l14,1.0,0.05555555555555556,0.5902777777777778,0.6770833333333333
rare,46516728,bioclip2,0.03125,0.027777777777777776,0.041666666666666664,-0.0034722222222222238
rare,46516728,bioclip25_h14,0.0,0.0,0.0,0.0
rare,46545536,general_clip_l14,0.8750000000000001,0.24305555555555555,0.2777777777777778,0.6145833333333335
rare,46545536,bioclip2,0.9583333333333334,0.40277777777777773,0.3125,0.6006944444444445
rare,46545536,bioclip25_h14,0.5833333333333334,0.48611111111111116,0.13194444444444445,0.2743055555555556
rare,46549632,general_clip_l14,0.8229166666666664,0.18055555555555555,0.24999999999999997,0.6076388888888886
rare,46549632,bioclip2,0.46874999999999994,0.22222222222222218,0.31249999999999994,0.2013888888888889
rare,46549632,bioclip25_h14,0.4479166666666666,0.47222222222222215,0.055555555555555546,0.18402777777777773
rare,46559139,general_clip_l14,0.9895833333333334,0.18055555555555555,0.4444444444444444,0.6770833333333334
rare,46559139,bioclip2,0.23958333333333337,0.1111111111111111,0.10416666666666667,0.13194444444444448
rare,46559139,bioclip25_h14,0.16666666666666669,0.09722222222222221,0.0,0.11805555555555558
rare,46559202,general_clip_l14,0.6562500000000001,0.027777777777777776,0.3333333333333333,0.47569444444444453
rare,46559202,bioclip2,0.12499999999999999,0.0,0.06944444444444443,0.09027777777777776
rare,46559202,bioclip25_h14,0.020833333333333332,0.027777777777777776,0.0,0.006944444444444444
rare,46559206,general_clip_l14,1.0000000000000002,0.0625,0.5,0.7187500000000002
rare,46559206,bioclip2,0.2604166666666667,0.07638888888888888,0.07638888888888888,0.1840277777777778
rare,46559206,bioclip25_h14,0.23958333333333337,0.125,0.125,0.11458333333333337
rare,46559297,general_clip_l14,0.7083333333333335,0.14583333333333334,0.09027777777777778,0.5902777777777779
rare,46559297,bioclip2,0.3645833333333333,0.1388888888888889,0.1111111111111111,0.23958333333333331
rare,46559297,bioclip25_h14,0.30208333333333337,0.25,0.027777777777777776,0.16319444444444448
rare,46559300,general_clip_l14,1.0000000000000002,0.08333333333333333,0.2638888888888889,0.8263888888888891
rare,46559300,bioclip2,0.3125,0.125,0.19444444444444442,0.1527777777777778
rare,46559300,bioclip25_h14,0.2708333333333333,0.18055555555555555,0.15972222222222224,0.10069444444444442
rare,46559307,general_clip_l14,0.8020833333333334,0.15277777777777776,0.09027777777777778,0.6805555555555556
rare,46559307,bioclip2,0.59375,0.1944444444444445,0.14583333333333334,0.42361111111111105
rare,46559307,bioclip25_h14,0.4375,0.20138888888888892,0.11805555555555554,0.2777777777777778
rare,46559311,general_clip_l14,0.9895833333333335,0.125,0.020833333333333332,0.9166666666666669
rare,46559311,bioclip2,0.3333333333333333,0.17361111111111108,0.11111111111111112,0.1909722222222222
rare,46559311,bioclip25_h14,0.16666666666666666,0.16666666666666666,0.09722222222222222,0.03472222222222221
rare,46559412,general_clip_l14,0.9999999999999998,0.19444444444444442,0.2708333333333333,0.7673611111111109
rare,46559412,bioclip2,0.9479166666666666,0.27777777777777773,0.375,0.6215277777777778
rare,46559412,bioclip25_h14,0.7604166666666666,0.5694444444444445,0.13194444444444445,0.40972222222222215
rare,46559421,general_clip_l14,0.8750000000000001,0.11805555555555558,0.17361111111111116,0.7291666666666667
rare,46559421,bioclip2,0.42708333333333337,0.13888888888888892,0.15277777777777782,0.28125
rare,46559421,bioclip25_h14,0.47916666666666674,0.3819444444444445,0.2569444444444445,0.15972222222222227
rare,46559441,general_clip_l14,0.7604166666666666,0.09027777777777778,0.15972222222222224,0.6354166666666666
rare,46559441,bioclip2,0.22916666666666669,0.09027777777777778,0.08333333333333333,0.14236111111111113
rare,46559441,bioclip25_h14,0.03125,0.03472222222222222,0.0,0.013888888888888892
rare,46559476,general_clip_l14,0.9791666666666667,0.2708333333333333,0.18055555555555555,0.7534722222222223
rare,46559476,bioclip2,0.34375,0.28472222222222215,0.06944444444444443,0.1666666666666667
rare,46559476,bioclip25_h14,0.7083333333333335,0.4583333333333333,0.14583333333333331,0.40625000000000017
rare,46559486,general_clip_l14,1.0,0.20138888888888887,0.14583333333333334,0.8263888888888888
rare,46559486,bioclip2,0.15625,0.12500000000000003,0.020833333333333332,0.08333333333333331
rare,46559486,bioclip25_h14,0.13541666666666666,0.05555555555555555,0.11805555555555554,0.048611111111111105
rare,46559713,general_clip_l14,1.0,0.2083333333333333,0.4027777777777777,0.6944444444444445
rare,46559713,bioclip2,0.8333333333333331,0.32638888888888884,0.34722222222222215,0.4965277777777777
rare,46559713,bioclip25_h14,0.22916666666666663,0.19444444444444442,0.10416666666666663,0.0798611111111111
rare,46559744,general_clip_l14,1.0,0.20833333333333334,0.28472222222222227,0.7534722222222222
rare,46559744,bioclip2,0.75,0.2222222222222222,0.4166666666666667,0.4305555555555556
rare,46559744,bioclip25_h14,0.5625,0.375,0.25,0.25
rare,46559745,general_clip_l14,0.9791666666666667,0.21527777777777776,0.24305555555555558,0.75
rare,46559745,bioclip2,0.5520833333333334,0.3263888888888889,0.5069444444444445,0.13541666666666663
rare,46559745,bioclip25_h14,0.6875,0.4791666666666667,0.1527777777777778,0.3715277777777778
rare,46559748,general_clip_l14,1.0000000000000002,0.17361111111111108,0.2638888888888889,0.7812500000000002
rare,46559748,bioclip2,0.5729166666666666,0.2708333333333333,0.2847222222222222,0.29513888888888884
rare,46559748,bioclip25_h14,0.5416666666666667,0.3611111111111111,0.3958333333333333,0.16319444444444453
rare,46559756,general_clip_l14,0.8333333333333333,0.2847222222222222,0.34027777777777785,0.5208333333333333
rare,46559756,bioclip2,0.5208333333333334,0.20833333333333334,0.3958333333333333,0.21875000000000006
rare,46559756,bioclip25_h14,0.5,0.625,0.48611111111111116,-0.05555555555555558
rare,46559780,general_clip_l14,0.9791666666666667,0.1875,0.25,0.7604166666666667
rare,46559780,bioclip2,0.6354166666666666,0.2847222222222222,0.3819444444444445,0.30208333333333326
rare,46559780,bioclip25_h14,0.5104166666666667,0.47222222222222215,0.2638888888888889,0.14236111111111122
rare,46559786,general_clip_l14,1.0,0.11805555555555554,0.1875,0.8472222222222222
rare,46559786,bioclip2,0.3333333333333333,0.07638888888888888,0.1388888888888889,0.22569444444444442
rare,46559786,bioclip25_h14,0.09375,0.09027777777777778,0.020833333333333332,0.03819444444444445
rare,46559787,general_clip_l14,0.8125,0.2152777777777778,0.18055555555555558,0.6145833333333333
rare,46559787,bioclip2,0.44791666666666663,0.23611111111111108,0.3819444444444445,0.13888888888888884
rare,46559787,bioclip25_h14,0.37499999999999994,0.2986111111111111,0.20833333333333334,0.12152777777777773
rare,46559790,general_clip_l14,0.90625,0.3194444444444445,0.3541666666666667,0.5694444444444444
rare,46559790,bioclip2,0.5,0.125,0.19444444444444445,0.3402777777777778
rare,46559790,bioclip25_h14,0.5,0.5555555555555556,0.1388888888888889,0.1527777777777778
rare,46559793,general_clip_l14,0.9791666666666667,0.20138888888888892,0.3055555555555556,0.7256944444444444
rare,46559793,bioclip2,0.5625,0.3194444444444444,0.13194444444444445,0.3368055555555556
rare,46559793,bioclip25_h14,0.3854166666666667,0.42361111111111116,0.17361111111111113,0.08680555555555552
rare,46559800,general_clip_l14,0.9166666666666666,0.13194444444444445,0.27777777777777773,0.7118055555555556
rare,46559800,bioclip2,0.9583333333333335,0.09027777777777778,0.17361111111111113,0.8263888888888891
rare,46559800,bioclip25_h14,0.29166666666666663,0.2569444444444444,0.05555555555555555,0.13541666666666663
rare,46559811,general_clip_l14,0.9895833333333334,0.22222222222222224,0.24305555555555558,0.7569444444444444
rare,46559811,bioclip2,0.75,0.3958333333333333,0.3194444444444445,0.3923611111111111
rare,46559811,bioclip25_h14,0.6458333333333334,0.5208333333333334,0.576388888888889,0.09722222222222221
rare,46559813,general_clip_l14,0.90625,0.2708333333333333,0.15277777777777776,0.6944444444444444
rare,46559813,bioclip2,0.5833333333333333,0.048611111111111105,0.22222222222222218,0.44791666666666663
rare,46559813,bioclip25_h14,0.32291666666666663,0.23611111111111108,0.22222222222222218,0.09375
rare,46559814,general_clip_l14,0.8854166666666665,0.2569444444444444,0.28472222222222215,0.6145833333333333
rare,46559814,bioclip2,0.5937499999999999,0.22916666666666663,0.27083333333333326,0.34374999999999994
rare,46559814,bioclip25_h14,0.6979166666666666,0.34722222222222215,0.11805555555555554,0.4652777777777778
rare,46559947,general_clip_l14,0.9583333333333333,0.11805555555555552,0.1805555555555555,0.8090277777777777
rare,46559947,bioclip2,0.5625,0.27777777777777773,0.28472222222222215,0.28125000000000006
rare,46559947,bioclip25_h14,0.2916666666666666,0.18749999999999997,0.1458333333333333,0.12499999999999994
rare,46559948,general_clip_l14,0.9270833333333333,0.1597222222222222,0.3194444444444445,0.6874999999999999
rare,46559948,bioclip2,0.6875,0.24999999999999997,0.3958333333333334,0.3645833333333333
rare,46559948,bioclip25_h14,0.5729166666666667,0.375,0.25,0.26041666666666674
rare,46559951,general_clip_l14,0.8854166666666667,0.2777777777777778,0.3194444444444444,0.5868055555555556
rare,46559951,bioclip2,0.65625,0.25000000000000006,0.15972222222222224,0.45138888888888884
rare,46559951,bioclip25_h14,0.5520833333333334,0.5208333333333334,0.1875,0.19791666666666669
rare,46560148,general_clip_l14,0.9895833333333333,0.17361111111111108,0.27777777777777773,0.7638888888888888
rare,46560148,bioclip2,0.45833333333333326,0.16666666666666663,0.1944444444444444,0.27777777777777773
rare,46560148,bioclip25_h14,0.6875,0.6875,0.24305555555555555,0.2222222222222222
rare,46560151,general_clip_l14,0.9791666666666665,0.2430555555555555,0.31249999999999994,0.7013888888888888
rare,46560151,bioclip2,0.5624999999999999,0.19444444444444442,0.22222222222222218,0.3541666666666666
rare,46560151,bioclip25_h14,0.41666666666666663,0.29861111111111105,0.15972222222222218,0.1875
rare,46560177,general_clip_l14,0.9791666666666667,0.11805555555555557,0.1875,0.826388888888889
rare,46560177,bioclip2,0.7604166666666666,0.3333333333333333,0.5069444444444445,0.3402777777777777
rare,46560177,bioclip25_h14,0.6875,0.6736111111111112,0.4166666666666667,0.14236111111111105
rare,46560201,general_clip_l14,0.96875,0.2916666666666666,0.38194444444444436,0.6319444444444445
rare,46560201,bioclip2,0.6666666666666665,0.3333333333333333,0.28472222222222215,0.3576388888888888
rare,46560201,bioclip25_h14,0.78125,0.6249999999999999,0.20138888888888884,0.36805555555555564
rare,46560310,general_clip_l14,0.9895833333333334,0.2569444444444444,0.20833333333333337,0.7569444444444444
rare,46560310,bioclip2,0.7395833333333334,0.2708333333333333,0.48611111111111116,0.36111111111111116
rare,46560310,bioclip25_h14,0.7708333333333334,0.4166666666666667,0.4444444444444445,0.3402777777777778
rare,46560323,general_clip_l14,0.9999999999999998,0.2986111111111111,0.3333333333333333,0.6840277777777776
rare,46560323,bioclip2,0.41666666666666674,0.1111111111111111,0.34722222222222227,0.18750000000000006
rare,46560323,bioclip25_h14,0.5,0.12499999999999999,0.5208333333333334,0.17708333333333331
rare,46560360,general_clip_l14,0.9583333333333334,0.13194444444444445,0.2916666666666667,0.7465277777777778
rare,46560360,bioclip2,0.5312500000000001,0.16666666666666666,0.375,0.2604166666666668
rare,46560360,bioclip25_h14,0.3645833333333333,0.2083333333333333,0.2708333333333333,0.125
rare,46560546,general_clip_l14,0.9270833333333334,0.20138888888888887,0.375,0.638888888888889
rare,46560546,bioclip2,0.9479166666666666,0.25000000000000006,0.1111111111111111,0.767361111111111
rare,46560546,bioclip25_h14,0.8333333333333333,0.4375,0.2708333333333333,0.47916666666666663
rare,46560555,general_clip_l14,0.9791666666666667,0.21527777777777776,0.40972222222222227,0.6666666666666667
rare,46560555,bioclip2,0.6458333333333334,0.4305555555555556,0.23611111111111108,0.31250000000000006
rare,46560555,bioclip25_h14,0.5,0.3888888888888889,0.07638888888888888,0.2673611111111111
rare,46560594,general_clip_l14,0.9999999999999998,0.1805555555555555,0.4375,0.6909722222222221
rare,46560594,bioclip2,0.7187499999999999,0.3819444444444444,0.3055555555555555,0.3749999999999999
rare,46560594,bioclip25_h14,0.6145833333333331,0.6041666666666666,0.28472222222222215,0.17013888888888873
rare,46560871,general_clip_l14,1.0000000000000002,0.2916666666666667,0.28472222222222227,0.7118055555555558
rare,46560871,bioclip2,0.8645833333333334,0.40277777777777773,0.20833333333333334,0.5590277777777779
rare,46560871,bioclip25_h14,0.59375,0.611111111111111,0.2569444444444444,0.15972222222222227
rare,46560977,general_clip_l14,1.0000000000000002,0.22916666666666666,0.31249999999999994,0.729166666666667
rare,46560977,bioclip2,0.26041666666666663,0.08333333333333333,0.17361111111111113,0.1319444444444444
rare,46560977,bioclip25_h14,0.29166666666666663,0.2222222222222222,0.10416666666666667,0.12847222222222218
rare,46561008,general_clip_l14,1.0000000000000002,0.24999999999999997,0.3263888888888889,0.7118055555555558
rare,46561008,bioclip2,0.9375,0.2152777777777778,0.125,0.7673611111111112
rare,46561008,bioclip25_h14,0.8437500000000001,0.3819444444444444,0.3055555555555555,0.5000000000000001
rare,46561012,general_clip_l14,1.0000000000000002,0.3055555555555556,0.2847222222222222,0.7048611111111114
rare,46561012,bioclip2,0.34375,0.13888888888888887,0.2569444444444445,0.14583333333333331
rare,46561012,bioclip25_h14,0.5729166666666667,0.4097222222222223,0.4166666666666667,0.1597222222222222
rare,46561018,general_clip_l14,1.0,0.20138888888888884,0.2569444444444445,0.7708333333333334
rare,46561018,bioclip2,0.65625,0.048611111111111105,0.2638888888888889,0.5
rare,46561018,bioclip25_h14,0.6770833333333333,0.6041666666666666,0.2777777777777778,0.23611111111111105
rare,46561068,general_clip_l14,1.0,0.18055555555555558,0.3680555555555556,0.7256944444444444
rare,46561068,bioclip2,0.28124999999999994,0.15277777777777776,0.12500000000000003,0.14236111111111105
rare,46561068,bioclip25_h14,0.010416666666666666,0.020833333333333332,0.0,0.0
rare,46561158,general_clip_l14,1.0000000000000002,0.22222222222222224,0.40277777777777773,0.6875000000000002
rare,46561158,bioclip2,0.7708333333333334,0.26388888888888884,0.20833333333333334,0.5347222222222223
rare,46561158,bioclip25_h14,0.5520833333333334,0.375,0.11805555555555554,0.3055555555555556
rare,46561170,general_clip_l14,0.8333333333333333,0.10416666666666667,0.2847222222222222,0.6388888888888888
rare,46561170,bioclip2,0.38541666666666663,0.2222222222222222,0.11805555555555557,0.21527777777777773
rare,46561170,bioclip25_h14,0.43750000000000006,0.36111111111111116,0.11805555555555554,0.1979166666666667
rare,46563153,general_clip_l14,0.9375,0.07638888888888888,0.4305555555555556,0.6840277777777778
rare,46563153,bioclip2,0.22916666666666669,0.11805555555555557,0.14583333333333334,0.09722222222222224
rare,46563153,bioclip25_h14,0.19791666666666669,0.13194444444444442,0.0625,0.10069444444444448
rare,46564942,general_clip_l14,1.0000000000000002,0.09027777777777778,0.40277777777777785,0.7534722222222224
rare,46564942,bioclip2,0.20833333333333331,0.08333333333333333,0.0763888888888889,0.1284722222222222
rare,46564942,bioclip25_h14,0.08333333333333334,0.0625,0.10416666666666667,0.0
rare,46567771,general_clip_l14,0.9166666666666666,0.0,0.20138888888888892,0.8159722222222222
rare,46567771,bioclip2,0.34374999999999994,0.2916666666666667,0.0625,0.1666666666666666
rare,46567771,bioclip25_h14,0.65625,0.3680555555555556,0.0,0.4722222222222222
rare,46567809,general_clip_l14,0.9479166666666667,0.1875,0.31250000000000006,0.6979166666666667
rare,46567809,bioclip2,0.4791666666666667,0.3958333333333333,0.041666666666666664,0.2604166666666667
rare,46567809,bioclip25_h14,0.20833333333333331,0.2708333333333333,0.0,0.07291666666666666
rare,46570095,general_clip_l14,0.9895833333333334,0.17361111111111113,0.375,0.7152777777777778
rare,46570095,bioclip2,0.5625,0.3680555555555556,0.19444444444444442,0.28125
rare,46570095,bioclip25_h14,0.13541666666666666,0.18055555555555555,0.07638888888888888,0.0069444444444444475
rare,46570656,general_clip_l14,1.0000000000000002,0.0625,0.45138888888888884,0.7430555555555558
rare,46570656,bioclip2,0.27083333333333337,0.10416666666666667,0.2152777777777778,0.11111111111111113
rare,46570656,bioclip25_h14,0.05208333333333333,0.0,0.04861111111111111,0.027777777777777773
rare,46570657,general_clip_l14,1.0,0.08333333333333333,0.3819444444444444,0.7673611111111112
rare,46570657,bioclip2,0.09375,0.020833333333333332,0.027777777777777776,0.06944444444444445
rare,46570657,bioclip25_h14,0.03125,0.041666666666666664,0.05555555555555556,-0.017361111111111112
rare,46571820,general_clip_l14,0.9895833333333333,0.13194444444444445,0.27083333333333326,0.7881944444444444
rare,46571820,bioclip2,0.17708333333333331,0.04166666666666666,0.11111111111111109,0.10069444444444445
rare,46571820,bioclip25_h14,0.16666666666666663,0.10416666666666663,0.09027777777777775,0.06944444444444445
rare,46571863,general_clip_l14,1.0000000000000002,0.09027777777777778,0.375,0.7673611111111114
rare,46571863,bioclip2,0.125,0.0,0.020833333333333332,0.11458333333333333
rare,46571863,bioclip25_h14,0.0,0.0,0.0,0.0
rare,46577312,general_clip_l14,0.9999999999999998,0.09027777777777775,0.3611111111111111,0.7743055555555554
rare,46577312,bioclip2,0.20833333333333331,0.07638888888888885,0.15277777777777773,0.09375000000000003
rare,46577312,bioclip25_h14,0.062499999999999986,0.0,0.06944444444444443,0.02777777777777777
rare,46578204,general_clip_l14,0.6562499999999999,0.3194444444444444,0.2916666666666666,0.3506944444444444
rare,46578204,bioclip2,0.062499999999999986,0.048611111111111105,0.02083333333333333,0.02777777777777777
rare,46578204,bioclip25_h14,0.0,0.0,0.0,0.0
rare,46578271,general_clip_l14,0.16666666666666663,0.02083333333333333,0.15972222222222218,0.07638888888888887
rare,46578271,bioclip2,0.02083333333333333,0.0,0.04166666666666666,0.0
rare,46578271,bioclip25_h14,0.0,0.0,0.0,0.0
rare,46578887,general_clip_l14,0.9999999999999998,0.16666666666666663,0.1805555555555555,0.8263888888888887
rare,46578887,bioclip2,0.4791666666666666,0.09722222222222221,0.33333333333333326,0.26388888888888884
rare,46578887,bioclip25_h14,0.22916666666666663,0.23611111111111105,0.06944444444444443,0.0763888888888889
rare,46579618,general_clip_l14,0.4895833333333333,0.08333333333333333,0.2916666666666667,0.3020833333333333
rare,46579618,bioclip2,0.43750000000000006,0.2986111111111111,0.15277777777777776,0.21180555555555564
rare,46579618,bioclip25_h14,0.3541666666666667,0.3611111111111111,0.0,0.17361111111111113
rare,46579619,general_clip_l14,0.71875,0.041666666666666664,0.45833333333333326,0.46875
rare,46579619,bioclip2,0.07291666666666666,0.06944444444444443,0.041666666666666664,0.017361111111111105
rare,46579619,bioclip25_h14,0.041666666666666664,0.0,0.0,0.041666666666666664
rare,46579700,general_clip_l14,0.9479166666666667,0.17361111111111113,0.19444444444444445,0.763888888888889
rare,46579700,bioclip2,0.21874999999999997,0.13888888888888887,0.09027777777777778,0.10416666666666666
rare,46579700,bioclip25_h14,0.16666666666666666,0.10416666666666667,0.09722222222222222,0.06597222222222221
rare,46580005,general_clip_l14,1.0000000000000002,0.13194444444444448,0.4861111111111113,0.6909722222222223
rare,46580005,bioclip2,0.47916666666666674,0.1666666666666667,0.13888888888888892,0.32638888888888895
rare,46580005,bioclip25_h14,0.5833333333333335,0.36111111111111116,0.2569444444444445,0.2743055555555557
rare,46580048,general_clip_l14,0.9791666666666665,0.19444444444444442,0.4652777777777777,0.6493055555555555
rare,46580048,bioclip2,0.07291666666666666,0.0,0.03472222222222222,0.05555555555555555
rare,46580048,bioclip25_h14,0.08333333333333331,0.06944444444444443,0.04166666666666666,0.02777777777777777
rare,46580724,general_clip_l14,0.9687499999999998,0.11111111111111109,0.45833333333333326,0.6840277777777777
rare,46580724,bioclip2,0.12499999999999997,0.10416666666666663,0.13194444444444442,0.0069444444444444475
rare,46580724,bioclip25_h14,0.24999999999999994,0.1458333333333333,0.11111111111111109,0.12152777777777776
rare,46581467,general_clip_l14,1.0000000000000002,0.041666666666666664,0.40277777777777773,0.777777777777778
rare,46581467,bioclip2,0.15625,0.0625,0.10416666666666667,0.07291666666666666
rare,46581467,bioclip25_h14,0.11458333333333331,0.09722222222222221,0.0,0.06597222222222221
rare,46582216,general_clip_l14,0.9999999999999998,0.2083333333333333,0.3333333333333333,0.7291666666666665
rare,46582216,bioclip2,0.7916666666666665,0.23611111111111105,0.4305555555555554,0.45833333333333326
rare,46582216,bioclip25_h14,0.3541666666666666,0.19444444444444442,0.2291666666666666,0.14236111111111105
rare,47043290,general_clip_l14,0.4791666666666668,0.05555555555555556,0.20138888888888887,0.3506944444444446
rare,47043290,bioclip2,0.07291666666666667,0.020833333333333332,0.041666666666666664,0.04166666666666667
rare,47043290,bioclip25_h14,0.44791666666666663,0.0,0.3680555555555555,0.26388888888888884
rare,47044474,general_clip_l14,0.989583333333333,0.21527777777777776,0.2708333333333333,0.7465277777777775
rare,47044474,bioclip2,0.8958333333333333,0.048611111111111105,0.09027777777777775,0.8263888888888888
rare,47044474,bioclip25_h14,0.6874999999999999,0.39583333333333326,0.02083333333333333,0.47916666666666663
rare,47044557,general_clip_l14,0.7499999999999999,0.027777777777777773,0.22222222222222218,0.6249999999999999
rare,47044557,bioclip2,0.5104166666666666,0.46527777777777773,0.12499999999999999,0.2152777777777778
rare,47044557,bioclip25_h14,0.6770833333333333,0.6458333333333333,0.12499999999999996,0.29166666666666663
rare,47045523,general_clip_l14,0.9895833333333333,0.1805555555555555,0.46527777777777773,0.6666666666666666
rare,47045523,bioclip2,0.05208333333333332,0.04166666666666666,0.02083333333333333,0.02083333333333333
rare,47045523,bioclip25_h14,0.02083333333333333,0.055555555555555546,0.055555555555555546,-0.03472222222222222
rare,47047493,general_clip_l14,0.9583333333333335,0.2569444444444445,0.4236111111111111,0.6180555555555557
rare,47047493,bioclip2,0.84375,0.43749999999999994,0.048611111111111105,0.6006944444444444
rare,47047493,bioclip25_h14,0.27083333333333337,0.2569444444444445,0.020833333333333332,0.13194444444444448
rare,47047909,general_clip_l14,0.9166666666666666,0.32638888888888884,0.3333333333333333,0.5868055555555556
rare,47047909,bioclip2,0.2916666666666666,0.0,0.09722222222222221,0.24305555555555547
rare,47047909,bioclip25_h14,0.0,0.0,0.0,0.0
rare,47048632,general_clip_l14,0.9270833333333333,0.16666666666666666,0.3194444444444444,0.6840277777777777
rare,47048632,bioclip2,0.07291666666666666,0.0,0.14583333333333331,0.0
rare,47048632,bioclip25_h14,0.05208333333333333,0.020833333333333332,0.020833333333333332,0.031249999999999997
rare,47049694,general_clip_l14,0.9999999999999998,0.1458333333333333,0.16666666666666663,0.8437499999999998
rare,47049694,bioclip2,0.062499999999999986,0.02083333333333333,0.04166666666666666,0.031249999999999993
rare,47049694,bioclip25_h14,0.08333333333333331,0.10416666666666663,0.0,0.03125
rare,47363970,general_clip_l14,1.0000000000000002,0.020833333333333332,0.42361111111111116,0.777777777777778
rare,47363970,bioclip2,0.125,0.05555555555555555,0.027777777777777776,0.08333333333333334
rare,47363970,bioclip25_h14,0.13541666666666666,0.020833333333333332,0.06944444444444445,0.09027777777777776
rare,51259222,general_clip_l14,0.9583333333333334,0.2986111111111111,0.22916666666666666,0.6944444444444444
rare,51259222,bioclip2,1.0,0.34722222222222227,0.020833333333333332,0.8159722222222222
rare,51259222,bioclip25_h14,0.9270833333333334,0.5347222222222222,0.041666666666666664,0.638888888888889
rare,51263523,general_clip_l14,1.0000000000000002,0.2638888888888889,0.2986111111111111,0.7187500000000002
rare,51263523,bioclip2,0.32291666666666663,0.1875,0.11805555555555554,0.17013888888888887
rare,51263523,bioclip25_h14,0.4895833333333333,0.36111111111111116,0.31250000000000006,0.15277777777777773
rare,51263525,general_clip_l14,1.0000000000000002,0.19444444444444445,0.2638888888888889,0.7708333333333335
rare,51263525,bioclip2,0.46875000000000006,0.2638888888888889,0.27777777777777773,0.19791666666666674
rare,51263525,bioclip25_h14,0.5416666666666667,0.41666666666666674,0.2569444444444445,0.20486111111111116
rare,52572074,general_clip_l14,1.0,0.3055555555555555,0.3125,0.6909722222222222
rare,52572074,bioclip2,0.8541666666666667,0.24305555555555555,0.38888888888888884,0.5381944444444445
rare,52572074,bioclip25_h14,0.5,0.3333333333333333,0.22222222222222224,0.2222222222222222
rare,52691998,general_clip_l14,1.0,0.1875,0.3263888888888889,0.7430555555555556
rare,52691998,bioclip2,0.0625,0.07638888888888888,0.07638888888888888,-0.013888888888888881
rare,52691998,bioclip25_h14,0.38541666666666663,0.03472222222222222,0.5555555555555555,0.09027777777777779


==> anc/sources/class_contrast_summary.csv <==
source,metric,classes,mean_pp,median_pp,q25_pp,q75_pp,min_pp,max_pp,negative_classes,zero_classes,positive_classes,leave_one_out_min_pp,leave_one_out_max_pp
iwildcam,matched_cross_u_mean4,28,-8.347295834533625,-7.206344404931036,-15.758331595970638,-1.6029696633531487,-34.5616715214455,31.03861527280855,23,0,5,-9.806033282953706,-7.376393031314667
iwildcam,within_common_u_mean6,28,7.4136390585098075,7.446141855547248,3.2902121388501406,11.518148784953402,-26.245604582577144,40.21912309442322,3,0,25,6.198621131253755,8.660277711883397
iwildcam,within_scientific_u_mean6,28,4.227292461026957,2.209773058954963,-0.8311608096764345,7.325579741511086,-10.056185361972958,24.90541712303762,9,0,19,3.461435992063599,4.756310158175102
rare_species_singleton,matched_cross_u_mean4,395,-5.260251884313038,-3.260869565217391,-13.541666666666663,3.124999999999992,-89.58333333333333,59.375,246,20,129,-5.424300746963579,-5.046233911092175
rare_species_singleton,within_common_u_mean6,395,5.6639732492786985,2.083333333333333,-2.7777777777777777,13.541666666666668,-30.555555555555557,75.69444444444446,136,33,226,5.486230936600613,5.755900987362034
rare_species_singleton,within_scientific_u_mean6,395,-2.1011508787901674,-2.083333333333333,-7.638888888888889,2.083333333333333,-54.86111111111113,61.111111111111086,226,46,123,-2.2615880919625058,-1.9672423502817389


==> anc/sources/class_contrasts.csv <==
source,class_id,metric,huge_minus_bioclip2_pp
iwildcam,2,matched_cross_u_mean4,0.27988422479793273
iwildcam,3,matched_cross_u_mean4,-16.59652650945419
iwildcam,6,matched_cross_u_mean4,-7.500545565642436
iwildcam,8,matched_cross_u_mean4,-4.768824658703064
iwildcam,10,matched_cross_u_mean4,9.282071467688924
iwildcam,12,matched_cross_u_mean4,-25.719194188963062
iwildcam,24,matched_cross_u_mean4,-1.4881792163817908
iwildcam,26,matched_cross_u_mean4,1.603991256476689
iwildcam,90,matched_cross_u_mean4,-3.4167747313820134
iwildcam,91,matched_cross_u_mean4,-27.780543887600963
iwildcam,96,matched_cross_u_mean4,-2.2784660659788014
iwildcam,99,matched_cross_u_mean4,-12.392811144251626
iwildcam,110,matched_cross_u_mean4,-2.162894165407864
iwildcam,111,matched_cross_u_mean4,-1.349708171206243
iwildcam,112,matched_cross_u_mean4,-22.731751928312182
iwildcam,115,matched_cross_u_mean4,-4.494799405646366
iwildcam,139,matched_cross_u_mean4,-26.477662589498763
iwildcam,144,matched_cross_u_mean4,-27.620535714285722
iwildcam,240,matched_cross_u_mean4,-8.159165776353284
iwildcam,317,matched_cross_u_mean4,-34.5616715214455
iwildcam,318,matched_cross_u_mean4,-9.653589148527598
iwildcam,321,matched_cross_u_mean4,-9.019589941569317
iwildcam,371,matched_cross_u_mean4,-1.6412331456769347
iwildcam,372,matched_cross_u_mean4,31.03861527280855
iwildcam,374,matched_cross_u_mean4,-15.478933291476121
iwildcam,376,matched_cross_u_mean4,4.332808307780778
iwildcam,378,matched_cross_u_mean4,-8.056109884510864
iwildcam,379,matched_cross_u_mean4,-6.912143244219637
iwildcam,2,within_common_u_mean6,7.991723380121941
iwildcam,3,within_common_u_mean6,0.1595289893997931
iwildcam,6,within_common_u_mean6,1.4901943668528705
iwildcam,8,within_common_u_mean6,2.4046323947667867
iwildcam,10,within_common_u_mean6,4.1955891748813565
iwildcam,12,within_common_u_mean6,-6.860977564102572
iwildcam,24,within_common_u_mean6,6.10534740137596
iwildcam,26,within_common_u_mean6,13.043771588946443
iwildcam,90,within_common_u_mean6,3.8675107292824586
iwildcam,91,within_common_u_mean6,2.554376689841631
iwildcam,96,within_common_u_mean6,9.88258731773486
iwildcam,99,within_common_u_mean6,7.220772324656538
iwildcam,110,within_common_u_mean6,3.535490621852977
iwildcam,111,within_common_u_mean6,15.187401565684658
iwildcam,112,within_common_u_mean6,-26.245604582577144
iwildcam,115,within_common_u_mean6,7.24199209076275
iwildcam,139,within_common_u_mean6,28.85777147971359
iwildcam,144,within_common_u_mean6,8.56175595238095
iwildcam,240,within_common_u_mean6,-5.306515115542865
iwildcam,317,within_common_u_mean6,12.084177642688262
iwildcam,318,within_common_u_mean6,6.410718096457551
iwildcam,321,within_common_u_mean6,8.668092654424042
iwildcam,371,within_common_u_mean6,7.650291620331745
iwildcam,372,within_common_u_mean6,40.21912309442322
iwildcam,374,within_common_u_mean6,14.732255714972448
iwildcam,376,within_common_u_mean6,11.329472499041781
iwildcam,378,within_common_u_mean6,8.962909495772925
iwildcam,379,within_common_u_mean6,13.637504014129703
iwildcam,2,within_scientific_u_mean6,6.98796722139515
iwildcam,3,within_scientific_u_mean6,-3.8989198359833943
iwildcam,6,within_scientific_u_mean6,2.2424930167597696
iwildcam,8,within_scientific_u_mean6,5.724722696245729
iwildcam,10,within_scientific_u_mean6,24.90541712303762
iwildcam,12,within_scientific_u_mean6,-5.922519509476043
iwildcam,24,within_scientific_u_mean6,2.1770531011501557
iwildcam,26,within_scientific_u_mean6,8.435880829015542
iwildcam,90,within_scientific_u_mean6,3.6049231196739564
iwildcam,91,within_scientific_u_mean6,10.337606218617243
iwildcam,96,within_scientific_u_mean6,2.1088413748001744
iwildcam,99,within_scientific_u_mean6,16.434494757772928
iwildcam,110,within_scientific_u_mean6,-0.30506514350453484
iwildcam,111,within_scientific_u_mean6,-1.8841486010746729
iwildcam,112,within_scientific_u_mean6,24.155181866303703
iwildcam,115,within_scientific_u_mean6,5.882978888063392
iwildcam,139,within_scientific_u_mean6,-10.056185361972958
iwildcam,144,within_scientific_u_mean6,-1.3247767857142934
iwildcam,240,within_scientific_u_mean6,-0.6666221509971482
iwildcam,317,within_scientific_u_mean6,-6.321150652932555
iwildcam,318,within_scientific_u_mean6,15.25088028169014
iwildcam,321,within_scientific_u_mean6,-3.810387103505841
iwildcam,371,within_scientific_u_mean6,4.899156415068112
iwildcam,372,within_scientific_u_mean6,8.338417301858895
iwildcam,374,within_scientific_u_mean6,0.6278854601816874
iwildcam,376,within_scientific_u_mean6,2.1030966526127512
iwildcam,378,within_scientific_u_mean6,6.181003736413046
iwildcam,379,within_scientific_u_mean6,2.155963993256249
rare_species_singleton,118008,matched_cross_u_mean4,3.1249999999999947
rare_species_singleton,124135,matched_cross_u_mean4,-7.291666666666666
rare_species_singleton,128419,matched_cross_u_mean4,42.708333333333336
rare_species_singleton,128466,matched_cross_u_mean4,-11.458333333333337
rare_species_singleton,129474,matched_cross_u_mean4,35.41666666666667
rare_species_singleton,130548,matched_cross_u_mean4,0.0
rare_species_singleton,130707,matched_cross_u_mean4,-5.208333333333334
rare_species_singleton,132324,matched_cross_u_mean4,0.0
rare_species_singleton,152379,matched_cross_u_mean4,50.000000000000014
rare_species_singleton,205714,matched_cross_u_mean4,15.217391304347828
rare_species_singleton,205909,matched_cross_u_mean4,-15.62500000000001
rare_species_singleton,205910,matched_cross_u_mean4,4.166666666666674
rare_species_singleton,208913,matched_cross_u_mean4,27.083333333333332
rare_species_singleton,211786,matched_cross_u_mean4,3.124999999999999
rare_species_singleton,212582,matched_cross_u_mean4,-2.083333333333337
rare_species_singleton,289670,matched_cross_u_mean4,4.166666666666666
rare_species_singleton,308387,matched_cross_u_mean4,-37.5
rare_species_singleton,308403,matched_cross_u_mean4,-6.25
rare_species_singleton,311183,matched_cross_u_mean4,-7.2916666666666625
rare_species_singleton,311199,matched_cross_u_mean4,1.041666666666674
rare_species_singleton,311432,matched_cross_u_mean4,-12.5
rare_species_singleton,311549,matched_cross_u_mean4,0.0
rare_species_singleton,311570,matched_cross_u_mean4,-11.458333333333332
rare_species_singleton,319982,matched_cross_u_mean4,1.041666666666674
rare_species_singleton,323726,matched_cross_u_mean4,-5.208333333333333
rare_species_singleton,323886,matched_cross_u_mean4,-11.458333333333332
rare_species_singleton,323892,matched_cross_u_mean4,16.666666666666664
rare_species_singleton,323904,matched_cross_u_mean4,13.541666666666663
rare_species_singleton,323908,matched_cross_u_mean4,-2.0833333333333344
rare_species_singleton,323914,matched_cross_u_mean4,-28.124999999999993
rare_species_singleton,323915,matched_cross_u_mean4,-1.0416666666666685
rare_species_singleton,323929,matched_cross_u_mean4,7.291666666666674
rare_species_singleton,323933,matched_cross_u_mean4,15.625
rare_species_singleton,323960,matched_cross_u_mean4,3.125
rare_species_singleton,324405,matched_cross_u_mean4,19.791666666666664
rare_species_singleton,324407,matched_cross_u_mean4,1.041666666666663
rare_species_singleton,326355,matched_cross_u_mean4,-2.083333333333333
rare_species_singleton,326451,matched_cross_u_mean4,2.083333333333326
rare_species_singleton,326525,matched_cross_u_mean4,22.916666666666686
rare_species_singleton,327255,matched_cross_u_mean4,46.87499999999999
rare_species_singleton,327547,matched_cross_u_mean4,-42.70833333333335
rare_species_singleton,327865,matched_cross_u_mean4,-3.1249999999999987
rare_species_singleton,327936,matched_cross_u_mean4,-4.166666666666666
rare_species_singleton,328017,matched_cross_u_mean4,-11.458333333333336
rare_species_singleton,328029,matched_cross_u_mean4,2.083333333333333
rare_species_singleton,328070,matched_cross_u_mean4,2.083333333333337
rare_species_singleton,328076,matched_cross_u_mean4,-3.1250000000000053
rare_species_singleton,328497,matched_cross_u_mean4,-37.5
rare_species_singleton,328695,matched_cross_u_mean4,-28.125
rare_species_singleton,330419,matched_cross_u_mean4,-28.124999999999993
rare_species_singleton,330812,matched_cross_u_mean4,-10.416666666666668
rare_species_singleton,330971,matched_cross_u_mean4,12.49999999999999
rare_species_singleton,331074,matched_cross_u_mean4,-27.083333333333325
rare_species_singleton,331078,matched_cross_u_mean4,10.416666666666668
rare_species_singleton,331080,matched_cross_u_mean4,1.0416666666666656
rare_species_singleton,331378,matched_cross_u_mean4,17.708333333333325
rare_species_singleton,331381,matched_cross_u_mean4,-9.375
rare_species_singleton,331481,matched_cross_u_mean4,-57.291666666666664
rare_species_singleton,332015,matched_cross_u_mean4,5.208333333333326
rare_species_singleton,332433,matched_cross_u_mean4,2.083333333333337
rare_species_singleton,332456,matched_cross_u_mean4,-37.49999999999999
rare_species_singleton,333429,matched_cross_u_mean4,-3.125
rare_species_singleton,336169,matched_cross_u_mean4,5.551115123125783e-15
rare_species_singleton,336170,matched_cross_u_mean4,-3.1250000000000027
rare_species_singleton,337659,matched_cross_u_mean4,13.541666666666668
rare_species_singleton,354871,matched_cross_u_mean4,-89.58333333333333
rare_species_singleton,355546,matched_cross_u_mean4,1.0416666666666665
rare_species_singleton,403723,matched_cross_u_mean4,-12.5
rare_species_singleton,449393,matched_cross_u_mean4,1.0416666666666665
rare_species_singleton,449459,matched_cross_u_mean4,-3.125
rare_species_singleton,453292,matched_cross_u_mean4,-38.54166666666667
rare_species_singleton,453303,matched_cross_u_mean4,1.041666666666674
rare_species_singleton,454868,matched_cross_u_mean4,-36.45833333333334
rare_species_singleton,456490,matched_cross_u_mean4,-6.25
rare_species_singleton,460289,matched_cross_u_mean4,15.625
rare_species_singleton,460290,matched_cross_u_mean4,-14.583333333333314
rare_species_singleton,463474,matched_cross_u_mean4,2.0833333333333313
rare_species_singleton,468536,matched_cross_u_mean4,-8.333333333333325
rare_species_singleton,476649,matched_cross_u_mean4,-24.999999999999996
rare_species_singleton,485420,matched_cross_u_mean4,8.823529411764696
rare_species_singleton,491832,matched_cross_u_mean4,23.958333333333325
rare_species_singleton,570181,matched_cross_u_mean4,3.125000000000011
rare_species_singleton,620300,matched_cross_u_mean4,-2.083333333333326
rare_species_singleton,790997,matched_cross_u_mean4,-36.45833333333333
rare_species_singleton,791049,matched_cross_u_mean4,-14.772727272727282
rare_species_singleton,791137,matched_cross_u_mean4,10.416666666666671
rare_species_singleton,791386,matched_cross_u_mean4,20.833333333333336
rare_species_singleton,791461,matched_cross_u_mean4,-5.208333333333334
rare_species_singleton,791511,matched_cross_u_mean4,-15.624999999999995
rare_species_singleton,792821,matched_cross_u_mean4,0.0
rare_species_singleton,793083,matched_cross_u_mean4,-32.29166666666667
rare_species_singleton,793088,matched_cross_u_mean4,-19.791666666666668
rare_species_singleton,793232,matched_cross_u_mean4,-37.50000000000002
rare_species_singleton,794282,matched_cross_u_mean4,5.208333333333332
rare_species_singleton,794293,matched_cross_u_mean4,15.625000000000004
rare_species_singleton,794627,matched_cross_u_mean4,-8.333333333333325
rare_species_singleton,795274,matched_cross_u_mean4,7.2916666666666625
rare_species_singleton,795277,matched_cross_u_mean4,-10.416666666666666
rare_species_singleton,795456,matched_cross_u_mean4,-20.833333333333336
rare_species_singleton,795859,matched_cross_u_mean4,10.416666666666675
rare_species_singleton,795876,matched_cross_u_mean4,-24.99999999999999
rare_species_singleton,795885,matched_cross_u_mean4,59.375
rare_species_singleton,816079,matched_cross_u_mean4,-20.833333333333336
rare_species_singleton,858738,matched_cross_u_mean4,10.41666666666666
rare_species_singleton,862121,matched_cross_u_mean4,4.166666666666666
rare_species_singleton,889096,matched_cross_u_mean4,-23.958333333333325
rare_species_singleton,912805,matched_cross_u_mean4,0.0
rare_species_singleton,914531,matched_cross_u_mean4,-3.260869565217391
rare_species_singleton,914532,matched_cross_u_mean4,0.0
rare_species_singleton,915363,matched_cross_u_mean4,-17.708333333333325
rare_species_singleton,919473,matched_cross_u_mean4,0.0
rare_species_singleton,963751,matched_cross_u_mean4,-46.87500000000001
rare_species_singleton,982442,matched_cross_u_mean4,-4.166666666666669
rare_species_singleton,995017,matched_cross_u_mean4,0.0
rare_species_singleton,1001090,matched_cross_u_mean4,-8.333333333333334
rare_species_singleton,1010637,matched_cross_u_mean4,3.124999999999989
rare_species_singleton,1011315,matched_cross_u_mean4,-5.208333333333326
rare_species_singleton,1012078,matched_cross_u_mean4,-6.25
rare_species_singleton,1018725,matched_cross_u_mean4,-11.458333333333314
rare_species_singleton,1018900,matched_cross_u_mean4,33.33333333333335
rare_species_singleton,1018932,matched_cross_u_mean4,31.25000000000001
rare_species_singleton,1019149,matched_cross_u_mean4,1.0416666666666656
rare_species_singleton,1019162,matched_cross_u_mean4,-57.29166666666667
rare_species_singleton,1019250,matched_cross_u_mean4,-1.0416666666666665
rare_species_singleton,1019254,matched_cross_u_mean4,-9.375
rare_species_singleton,1019469,matched_cross_u_mean4,-12.5
rare_species_singleton,1019571,matched_cross_u_mean4,-8.333333333333332
rare_species_singleton,1019689,matched_cross_u_mean4,0.0
rare_species_singleton,1025413,matched_cross_u_mean4,-47.91666666666667
rare_species_singleton,1033999,matched_cross_u_mean4,-2.083333333333333
rare_species_singleton,1035663,matched_cross_u_mean4,-31.25
rare_species_singleton,1038643,matched_cross_u_mean4,-12.49999999999999
rare_species_singleton,1038777,matched_cross_u_mean4,10.416666666666657
rare_species_singleton,1038782,matched_cross_u_mean4,-11.458333333333337
rare_species_singleton,1038796,matched_cross_u_mean4,-1.0416666666666656
rare_species_singleton,1038801,matched_cross_u_mean4,-35.41666666666667
rare_species_singleton,1039032,matched_cross_u_mean4,25.000000000000007
rare_species_singleton,1039153,matched_cross_u_mean4,11.458333333333332
rare_species_singleton,1041309,matched_cross_u_mean4,-3.125
rare_species_singleton,1047771,matched_cross_u_mean4,-16.66666666666667
rare_species_singleton,1047996,matched_cross_u_mean4,-18.75
rare_species_singleton,1048038,matched_cross_u_mean4,-11.458333333333329
rare_species_singleton,1048040,matched_cross_u_mean4,-5.208333333333334
rare_species_singleton,1048218,matched_cross_u_mean4,-10.416666666666668
rare_species_singleton,1048224,matched_cross_u_mean4,9.375000000000004
rare_species_singleton,1048330,matched_cross_u_mean4,-9.374999999999996
rare_species_singleton,1048403,matched_cross_u_mean4,11.458333333333334
rare_species_singleton,1048409,matched_cross_u_mean4,2.083333333333326
rare_species_singleton,1048944,matched_cross_u_mean4,-3.124999999999999
rare_species_singleton,1049004,matched_cross_u_mean4,-10.416666666666666
rare_species_singleton,1049111,matched_cross_u_mean4,0.0
rare_species_singleton,1049135,matched_cross_u_mean4,8.333333333333334
rare_species_singleton,1049138,matched_cross_u_mean4,9.374999999999996
rare_species_singleton,1049154,matched_cross_u_mean4,-18.75
rare_species_singleton,1049155,matched_cross_u_mean4,-5.208333333333334
rare_species_singleton,1049373,matched_cross_u_mean4,3.1250000000000013
rare_species_singleton,1049385,matched_cross_u_mean4,4.1666666666666625
rare_species_singleton,1049466,matched_cross_u_mean4,-19.791666666666668
rare_species_singleton,1050315,matched_cross_u_mean4,-12.500000000000004
rare_species_singleton,1050497,matched_cross_u_mean4,-6.25
rare_species_singleton,1052882,matched_cross_u_mean4,-10.416666666666668
rare_species_singleton,1055105,matched_cross_u_mean4,-2.0833333333333344
rare_species_singleton,1055122,matched_cross_u_mean4,-15.624999999999996
rare_species_singleton,1055211,matched_cross_u_mean4,-7.291666666666667
rare_species_singleton,1055460,matched_cross_u_mean4,7.2916666666666625
rare_species_singleton,1055462,matched_cross_u_mean4,-9.375000000000004
rare_species_singleton,1055496,matched_cross_u_mean4,32.29166666666665
rare_species_singleton,1055803,matched_cross_u_mean4,-5.208333333333333
rare_species_singleton,1055872,matched_cross_u_mean4,-4.166666666666669
rare_species_singleton,1056842,matched_cross_u_mean4,6.25
rare_species_singleton,1056843,matched_cross_u_mean4,-3.124999999999999
rare_species_singleton,1056984,matched_cross_u_mean4,-12.5
rare_species_singleton,1057051,matched_cross_u_mean4,-12.5
rare_species_singleton,1057157,matched_cross_u_mean4,12.5
rare_species_singleton,1057160,matched_cross_u_mean4,24.99999999999999
rare_species_singleton,1057163,matched_cross_u_mean4,-42.70833333333333
rare_species_singleton,1057176,matched_cross_u_mean4,48.958333333333336
rare_species_singleton,1057320,matched_cross_u_mean4,-21.875000000000007
rare_species_singleton,1064877,matched_cross_u_mean4,1.041666666666663
rare_species_singleton,1065063,matched_cross_u_mean4,-12.5
rare_species_singleton,1065065,matched_cross_u_mean4,-9.375
rare_species_singleton,1065067,matched_cross_u_mean4,-27.083333333333332
rare_species_singleton,1065125,matched_cross_u_mean4,9.375
rare_species_singleton,1065290,matched_cross_u_mean4,9.375
rare_species_singleton,1065329,matched_cross_u_mean4,-4.166666666666666
rare_species_singleton,1065346,matched_cross_u_mean4,-37.5
rare_species_singleton,1065348,matched_cross_u_mean4,-39.58333333333334
rare_species_singleton,1065369,matched_cross_u_mean4,-11.45833333333333
rare_species_singleton,1077217,matched_cross_u_mean4,2.7755575615628914e-15
rare_species_singleton,1177988,matched_cross_u_mean4,40.62500000000001
rare_species_singleton,1178056,matched_cross_u_mean4,-10.416666666666668
rare_species_singleton,1178065,matched_cross_u_mean4,0.0
rare_species_singleton,1179513,matched_cross_u_mean4,-5.208333333333333
rare_species_singleton,1181772,matched_cross_u_mean4,0.0
rare_species_singleton,1198625,matched_cross_u_mean4,0.0
rare_species_singleton,1227079,matched_cross_u_mean4,-40.62499999999999
rare_species_singleton,1286909,matched_cross_u_mean4,31.818181818181817
rare_species_singleton,2815879,matched_cross_u_mean4,-20.833333333333325
rare_species_singleton,2865857,matched_cross_u_mean4,-3.124999999999999
rare_species_singleton,2867406,matched_cross_u_mean4,-5.208333333333333
rare_species_singleton,2920193,matched_cross_u_mean4,-4.166666666666666
rare_species_singleton,2925671,matched_cross_u_mean4,-8.333333333333332
rare_species_singleton,2984557,matched_cross_u_mean4,12.50000000000001
rare_species_singleton,2984563,matched_cross_u_mean4,38.54166666666665
rare_species_singleton,4357897,matched_cross_u_mean4,-13.541666666666663
rare_species_singleton,4453214,matched_cross_u_mean4,30.208333333333336
rare_species_singleton,4453261,matched_cross_u_mean4,14.583333333333337
rare_species_singleton,4453294,matched_cross_u_mean4,-2.0833333333333313
rare_species_singleton,4453305,matched_cross_u_mean4,-26.041666666666657
rare_species_singleton,4453333,matched_cross_u_mean4,16.666666666666668
rare_species_singleton,4453913,matched_cross_u_mean4,-9.374999999999998
rare_species_singleton,4453917,matched_cross_u_mean4,-2.0833333333333313
rare_species_singleton,4454250,matched_cross_u_mean4,1.0416666666666574
rare_species_singleton,4454312,matched_cross_u_mean4,18.75
rare_species_singleton,4472389,matched_cross_u_mean4,19.791666666666664
rare_species_singleton,4520624,matched_cross_u_mean4,-15.625
rare_species_singleton,4792502,matched_cross_u_mean4,-4.166666666666666
rare_species_singleton,4890709,matched_cross_u_mean4,-36.45833333333333
rare_species_singleton,7239723,matched_cross_u_mean4,-23.958333333333336
rare_species_singleton,7250886,matched_cross_u_mean4,2.083333333333333
rare_species_singleton,23668991,matched_cross_u_mean4,-15.625
rare_species_singleton,45275716,matched_cross_u_mean4,-7.291666666666674
rare_species_singleton,45275970,matched_cross_u_mean4,19.791666666666664
rare_species_singleton,45276219,matched_cross_u_mean4,-13.541666666666663
rare_species_singleton,45276311,matched_cross_u_mean4,-56.25
rare_species_singleton,45276321,matched_cross_u_mean4,1.0416666666666685
rare_species_singleton,45276323,matched_cross_u_mean4,2.083333333333326
rare_species_singleton,45276459,matched_cross_u_mean4,-5.2083333333333375
rare_species_singleton,45276460,matched_cross_u_mean4,-14.583333333333337
rare_species_singleton,45276507,matched_cross_u_mean4,-4.1666666666666625
rare_species_singleton,45276518,matched_cross_u_mean4,-26.041666666666675
rare_species_singleton,45276545,matched_cross_u_mean4,-14.583333333333325
rare_species_singleton,45276583,matched_cross_u_mean4,-43.750000000000014
rare_species_singleton,45276639,matched_cross_u_mean4,5.2083333333333375
rare_species_singleton,45276661,matched_cross_u_mean4,-20.833333333333336
rare_species_singleton,45276801,matched_cross_u_mean4,-45.83333333333332
rare_species_singleton,45276847,matched_cross_u_mean4,-22.916666666666657
rare_species_singleton,45276848,matched_cross_u_mean4,-30.208333333333336
rare_species_singleton,45276959,matched_cross_u_mean4,17.708333333333336
rare_species_singleton,45276971,matched_cross_u_mean4,-5.208333333333326
rare_species_singleton,45276972,matched_cross_u_mean4,7.291666666666652
rare_species_singleton,45277122,matched_cross_u_mean4,9.375000000000021
rare_species_singleton,45509132,matched_cross_u_mean4,-3.125
rare_species_singleton,45509191,matched_cross_u_mean4,4.166666666666666
rare_species_singleton,45509269,matched_cross_u_mean4,-5.208333333333331
rare_species_singleton,45509321,matched_cross_u_mean4,-12.5
rare_species_singleton,45509337,matched_cross_u_mean4,1.0416666666666665
rare_species_singleton,45509438,matched_cross_u_mean4,5.208333333333333
rare_species_singleton,45509477,matched_cross_u_mean4,1.0416666666666665
rare_species_singleton,45509933,matched_cross_u_mean4,0.0
rare_species_singleton,45510188,matched_cross_u_mean4,-8.333333333333337
rare_species_singleton,45510209,matched_cross_u_mean4,-9.375000000000002
rare_species_singleton,45510504,matched_cross_u_mean4,-8.333333333333332
rare_species_singleton,45510548,matched_cross_u_mean4,23.95833333333334
rare_species_singleton,45510585,matched_cross_u_mean4,-14.583333333333334
rare_species_singleton,45510832,matched_cross_u_mean4,-2.083333333333333
rare_species_singleton,45511093,matched_cross_u_mean4,-3.125
rare_species_singleton,45511260,matched_cross_u_mean4,3.125
rare_species_singleton,45511267,matched_cross_u_mean4,2.0833333333333313
rare_species_singleton,45511271,matched_cross_u_mean4,-22.916666666666668
rare_species_singleton,45511277,matched_cross_u_mean4,4.166666666666686
rare_species_singleton,45511296,matched_cross_u_mean4,-14.583333333333334
rare_species_singleton,45511297,matched_cross_u_mean4,-12.5
rare_species_singleton,45511492,matched_cross_u_mean4,-1.0416666666666685
rare_species_singleton,45511493,matched_cross_u_mean4,-2.0833333333333335
rare_species_singleton,45511494,matched_cross_u_mean4,-1.041666666666663
rare_species_singleton,45511531,matched_cross_u_mean4,-28.125
rare_species_singleton,45511624,matched_cross_u_mean4,0.0
rare_species_singleton,45512036,matched_cross_u_mean4,-1.0416666666666656
rare_species_singleton,45512039,matched_cross_u_mean4,-36.45833333333333
rare_species_singleton,45512066,matched_cross_u_mean4,-1.0416666666666665
rare_species_singleton,45512084,matched_cross_u_mean4,-19.791666666666664
rare_species_singleton,45512086,matched_cross_u_mean4,25.0
rare_species_singleton,45512091,matched_cross_u_mean4,-14.583333333333334
rare_species_singleton,45512248,matched_cross_u_mean4,-30.208333333333325
rare_species_singleton,45512251,matched_cross_u_mean4,-11.458333333333332
rare_species_singleton,45512273,matched_cross_u_mean4,-5.208333333333332
rare_species_singleton,45512569,matched_cross_u_mean4,3.1249999999999996
rare_species_singleton,45512605,matched_cross_u_mean4,1.0416666666666672
rare_species_singleton,45513537,matched_cross_u_mean4,-1.0416666666666672
rare_species_singleton,45513542,matched_cross_u_mean4,-11.458333333333332
rare_species_singleton,45513549,matched_cross_u_mean4,-8.333333333333332
rare_species_singleton,45513587,matched_cross_u_mean4,8.333333333333332
rare_species_singleton,45513821,matched_cross_u_mean4,-16.666666666666664
rare_species_singleton,45513870,matched_cross_u_mean4,-1.0416666666666665
rare_species_singleton,45513966,matched_cross_u_mean4,-3.125
rare_species_singleton,45514059,matched_cross_u_mean4,-11.458333333333325
rare_species_singleton,45514240,matched_cross_u_mean4,-25.000000000000007
rare_species_singleton,45514697,matched_cross_u_mean4,-1.0416666666666665
rare_species_singleton,45515857,matched_cross_u_mean4,25.0
rare_species_singleton,45516020,matched_cross_u_mean4,-6.250000000000003
rare_species_singleton,45516169,matched_cross_u_mean4,0.0
rare_species_singleton,45516469,matched_cross_u_mean4,-3.124999999999999
rare_species_singleton,45516974,matched_cross_u_mean4,-7.291666666666666
rare_species_singleton,45517661,matched_cross_u_mean4,0.0
rare_species_singleton,45517731,matched_cross_u_mean4,-6.249999999999998
rare_species_singleton,45517756,matched_cross_u_mean4,-5.208333333333331
rare_species_singleton,45517788,matched_cross_u_mean4,20.833333333333332
rare_species_singleton,45517790,matched_cross_u_mean4,-1.0416666666666667
rare_species_singleton,45517890,matched_cross_u_mean4,-23.958333333333332
rare_species_singleton,45517999,matched_cross_u_mean4,47.91666666666667
rare_species_singleton,45518003,matched_cross_u_mean4,-8.333333333333334
rare_species_singleton,45518587,matched_cross_u_mean4,0.0
rare_species_singleton,45518794,matched_cross_u_mean4,0.0
rare_species_singleton,45518912,matched_cross_u_mean4,-1.0416666666666685
rare_species_singleton,45518969,matched_cross_u_mean4,10.416666666666668
rare_species_singleton,46394217,matched_cross_u_mean4,-2.0833333333333344
rare_species_singleton,46454284,matched_cross_u_mean4,-4.166666666666666
rare_species_singleton,46473744,matched_cross_u_mean4,-27.083333333333336
rare_species_singleton,46473747,matched_cross_u_mean4,-32.29166666666667
rare_species_singleton,46516728,matched_cross_u_mean4,-3.125
rare_species_singleton,46545536,matched_cross_u_mean4,-37.5
rare_species_singleton,46549632,matched_cross_u_mean4,-2.083333333333337
rare_species_singleton,46559139,matched_cross_u_mean4,-7.291666666666669
rare_species_singleton,46559202,matched_cross_u_mean4,-10.416666666666666
rare_species_singleton,46559206,matched_cross_u_mean4,-2.0833333333333313
rare_species_singleton,46559297,matched_cross_u_mean4,-6.249999999999995
rare_species_singleton,46559300,matched_cross_u_mean4,-4.166666666666669
rare_species_singleton,46559307,matched_cross_u_mean4,-15.625
rare_species_singleton,46559311,matched_cross_u_mean4,-16.666666666666664
rare_species_singleton,46559412,matched_cross_u_mean4,-18.75
rare_species_singleton,46559421,matched_cross_u_mean4,5.2083333333333375
rare_species_singleton,46559441,matched_cross_u_mean4,-19.791666666666668
rare_species_singleton,46559476,matched_cross_u_mean4,36.45833333333335
rare_species_singleton,46559486,matched_cross_u_mean4,-2.0833333333333344
rare_species_singleton,46559713,matched_cross_u_mean4,-60.41666666666665
rare_species_singleton,46559744,matched_cross_u_mean4,-18.75
rare_species_singleton,46559745,matched_cross_u_mean4,13.541666666666663
rare_species_singleton,46559748,matched_cross_u_mean4,-3.124999999999989
rare_species_singleton,46559756,matched_cross_u_mean4,-2.083333333333337
rare_species_singleton,46559780,matched_cross_u_mean4,-12.49999999999999
rare_species_singleton,46559786,matched_cross_u_mean4,-23.958333333333332
rare_species_singleton,46559787,matched_cross_u_mean4,-7.291666666666669
rare_species_singleton,46559790,matched_cross_u_mean4,0.0
rare_species_singleton,46559793,matched_cross_u_mean4,-17.708333333333332
rare_species_singleton,46559800,matched_cross_u_mean4,-66.66666666666669
rare_species_singleton,46559811,matched_cross_u_mean4,-10.416666666666663
rare_species_singleton,46559813,matched_cross_u_mean4,-26.041666666666664
rare_species_singleton,46559814,matched_cross_u_mean4,10.416666666666675
rare_species_singleton,46559947,matched_cross_u_mean4,-27.083333333333343
rare_species_singleton,46559948,matched_cross_u_mean4,-11.458333333333325
rare_species_singleton,46559951,matched_cross_u_mean4,-10.416666666666663
rare_species_singleton,46560148,matched_cross_u_mean4,22.916666666666675
rare_species_singleton,46560151,matched_cross_u_mean4,-14.583333333333325
rare_species_singleton,46560177,matched_cross_u_mean4,-7.2916666666666625
rare_species_singleton,46560201,matched_cross_u_mean4,11.458333333333348
rare_species_singleton,46560310,matched_cross_u_mean4,3.125
rare_species_singleton,46560323,matched_cross_u_mean4,8.333333333333325
rare_species_singleton,46560360,matched_cross_u_mean4,-16.66666666666668
rare_species_singleton,46560546,matched_cross_u_mean4,-11.458333333333337
rare_species_singleton,46560555,matched_cross_u_mean4,-14.583333333333337
rare_species_singleton,46560594,matched_cross_u_mean4,-10.416666666666675
rare_species_singleton,46560871,matched_cross_u_mean4,-27.083333333333336
rare_species_singleton,46560977,matched_cross_u_mean4,3.125
rare_species_singleton,46561008,matched_cross_u_mean4,-9.37499999999999
rare_species_singleton,46561012,matched_cross_u_mean4,22.916666666666675
rare_species_singleton,46561018,matched_cross_u_mean4,2.083333333333326
rare_species_singleton,46561068,matched_cross_u_mean4,-27.083333333333325
rare_species_singleton,46561158,matched_cross_u_mean4,-21.875
rare_species_singleton,46561170,matched_cross_u_mean4,5.208333333333343
rare_species_singleton,46563153,matched_cross_u_mean4,-3.125
rare_species_singleton,46564942,matched_cross_u_mean4,-12.499999999999996
rare_species_singleton,46567771,matched_cross_u_mean4,31.250000000000007
rare_species_singleton,46567809,matched_cross_u_mean4,-27.083333333333336
rare_species_singleton,46570095,matched_cross_u_mean4,-42.708333333333336
rare_species_singleton,46570656,matched_cross_u_mean4,-21.875000000000007
rare_species_singleton,46570657,matched_cross_u_mean4,-6.25
rare_species_singleton,46571820,matched_cross_u_mean4,-1.0416666666666685
rare_species_singleton,46571863,matched_cross_u_mean4,-12.5
rare_species_singleton,46577312,matched_cross_u_mean4,-14.583333333333332
rare_species_singleton,46578204,matched_cross_u_mean4,-6.249999999999998
rare_species_singleton,46578271,matched_cross_u_mean4,-2.083333333333333
rare_species_singleton,46578887,matched_cross_u_mean4,-24.999999999999993
rare_species_singleton,46579618,matched_cross_u_mean4,-8.333333333333337
rare_species_singleton,46579619,matched_cross_u_mean4,-3.124999999999999
rare_species_singleton,46579700,matched_cross_u_mean4,-5.208333333333331
rare_species_singleton,46580005,matched_cross_u_mean4,10.416666666666675
rare_species_singleton,46580048,matched_cross_u_mean4,1.0416666666666656
rare_species_singleton,46580724,matched_cross_u_mean4,12.499999999999996
rare_species_singleton,46581467,matched_cross_u_mean4,-4.166666666666669
rare_species_singleton,46582216,matched_cross_u_mean4,-43.74999999999999
rare_species_singleton,47043290,matched_cross_u_mean4,37.49999999999999
rare_species_singleton,47044474,matched_cross_u_mean4,-20.833333333333336
rare_species_singleton,47044557,matched_cross_u_mean4,16.666666666666664
rare_species_singleton,47045523,matched_cross_u_mean4,-3.124999999999999
rare_species_singleton,47047493,matched_cross_u_mean4,-57.291666666666664
rare_species_singleton,47047909,matched_cross_u_mean4,-29.166666666666657
rare_species_singleton,47048632,matched_cross_u_mean4,-2.083333333333333
rare_species_singleton,47049694,matched_cross_u_mean4,2.083333333333333
rare_species_singleton,47363970,matched_cross_u_mean4,1.0416666666666656
rare_species_singleton,51259222,matched_cross_u_mean4,-7.2916666666666625
rare_species_singleton,51263523,matched_cross_u_mean4,16.666666666666668
rare_species_singleton,51263525,matched_cross_u_mean4,7.291666666666669
rare_species_singleton,52572074,matched_cross_u_mean4,-35.41666666666667
rare_species_singleton,52691998,matched_cross_u_mean4,32.291666666666664
rare_species_singleton,118008,within_common_u_mean6,27.083333333333332
rare_species_singleton,124135,within_common_u_mean6,-1.3888888888888888
rare_species_singleton,128419,within_common_u_mean6,4.861111111111111
rare_species_singleton,128466,within_common_u_mean6,-9.027777777777773
rare_species_singleton,129474,within_common_u_mean6,-4.166666666666667
rare_species_singleton,130548,within_common_u_mean6,0.0
rare_species_singleton,130707,within_common_u_mean6,3.4722222222222223
rare_species_singleton,132324,within_common_u_mean6,-9.027777777777777
rare_species_singleton,152379,within_common_u_mean6,75.69444444444446
rare_species_singleton,205714,within_common_u_mean6,5.072463768115942
rare_species_singleton,205909,within_common_u_mean6,11.805555555555555
rare_species_singleton,205910,within_common_u_mean6,30.555555555555557
rare_species_singleton,208913,within_common_u_mean6,-14.583333333333332
rare_species_singleton,211786,within_common_u_mean6,2.083333333333333
rare_species_singleton,212582,within_common_u_mean6,13.88888888888889
rare_species_singleton,289670,within_common_u_mean6,0.0
rare_species_singleton,308387,within_common_u_mean6,1.3888888888888882
rare_species_singleton,308403,within_common_u_mean6,13.19444444444445
rare_species_singleton,311183,within_common_u_mean6,2.083333333333337
rare_species_singleton,311199,within_common_u_mean6,-20.138888888888886
rare_species_singleton,311432,within_common_u_mean6,15.972222222222227
rare_species_singleton,311549,within_common_u_mean6,0.0
rare_species_singleton,311570,within_common_u_mean6,-4.861111111111112
rare_species_singleton,319982,within_common_u_mean6,14.583333333333325
rare_species_singleton,323726,within_common_u_mean6,-2.7777777777777777
rare_species_singleton,323886,within_common_u_mean6,0.0
rare_species_singleton,323892,within_common_u_mean6,10.416666666666668
rare_species_singleton,323904,within_common_u_mean6,-4.861111111111111
rare_species_singleton,323908,within_common_u_mean6,-3.4722222222222223
rare_species_singleton,323914,within_common_u_mean6,8.333333333333332
rare_species_singleton,323915,within_common_u_mean6,20.138888888888893
rare_species_singleton,323929,within_common_u_mean6,7.638888888888889
rare_species_singleton,323933,within_common_u_mean6,33.333333333333314
rare_species_singleton,323960,within_common_u_mean6,10.416666666666668
rare_species_singleton,324405,within_common_u_mean6,3.472222222222222
rare_species_singleton,324407,within_common_u_mean6,-9.027777777777773
rare_species_singleton,326355,within_common_u_mean6,-4.166666666666666
rare_species_singleton,326451,within_common_u_mean6,42.3611111111111
rare_species_singleton,326525,within_common_u_mean6,-8.333333333333343
rare_species_singleton,327255,within_common_u_mean6,29.166666666666664
rare_species_singleton,327547,within_common_u_mean6,18.750000000000004
rare_species_singleton,327865,within_common_u_mean6,4.861111111111109
rare_species_singleton,327936,within_common_u_mean6,0.0
rare_species_singleton,328017,within_common_u_mean6,-2.777777777777778
rare_species_singleton,328029,within_common_u_mean6,0.0
rare_species_singleton,328070,within_common_u_mean6,25.0
rare_species_singleton,328076,within_common_u_mean6,11.80555555555556
rare_species_singleton,328497,within_common_u_mean6,-9.722222222222229
rare_species_singleton,328695,within_common_u_mean6,-22.916666666666664
rare_species_singleton,330419,within_common_u_mean6,-6.25
rare_species_singleton,330812,within_common_u_mean6,10.416666666666671
rare_species_singleton,330971,within_common_u_mean6,20.138888888888896
rare_species_singleton,331074,within_common_u_mean6,1.3888888888888882
rare_species_singleton,331078,within_common_u_mean6,5.555555555555555
rare_species_singleton,331080,within_common_u_mean6,2.0833333333333344
rare_species_singleton,331378,within_common_u_mean6,24.999999999999993
rare_species_singleton,331381,within_common_u_mean6,-0.6944444444444441
rare_species_singleton,331481,within_common_u_mean6,-18.055555555555557
rare_species_singleton,332015,within_common_u_mean6,13.88888888888888
rare_species_singleton,332433,within_common_u_mean6,21.527777777777782
rare_species_singleton,332456,within_common_u_mean6,-2.777777777777777
rare_species_singleton,333429,within_common_u_mean6,-4.861111111111116
rare_species_singleton,336169,within_common_u_mean6,4.166666666666669
rare_species_singleton,336170,within_common_u_mean6,-1.3888888888888882
rare_species_singleton,337659,within_common_u_mean6,19.444444444444443
rare_species_singleton,354871,within_common_u_mean6,-20.833333333333332
rare_species_singleton,355546,within_common_u_mean6,0.0
rare_species_singleton,403723,within_common_u_mean6,-10.416666666666668
rare_species_singleton,449393,within_common_u_mean6,2.083333333333333
rare_species_singleton,449459,within_common_u_mean6,2.083333333333333
rare_species_singleton,453292,within_common_u_mean6,-2.0833333333333313
rare_species_singleton,453303,within_common_u_mean6,20.138888888888886
rare_species_singleton,454868,within_common_u_mean6,-6.944444444444437
rare_species_singleton,456490,within_common_u_mean6,15.972222222222221
rare_species_singleton,460289,within_common_u_mean6,11.111111111111116
rare_species_singleton,460290,within_common_u_mean6,27.08333333333332
rare_species_singleton,463474,within_common_u_mean6,-6.25
rare_species_singleton,468536,within_common_u_mean6,14.583333333333332
rare_species_singleton,476649,within_common_u_mean6,-2.0833333333333344
rare_species_singleton,485420,within_common_u_mean6,0.0
rare_species_singleton,491832,within_common_u_mean6,20.138888888888896
rare_species_singleton,570181,within_common_u_mean6,17.36111111111112
rare_species_singleton,620300,within_common_u_mean6,22.222222222222214
rare_species_singleton,790997,within_common_u_mean6,-11.805555555555557
rare_species_singleton,791049,within_common_u_mean6,31.818181818181824
rare_species_singleton,791137,within_common_u_mean6,-9.722222222222225
rare_species_singleton,791386,within_common_u_mean6,2.083333333333337
rare_species_singleton,791461,within_common_u_mean6,-2.0833333333333344
rare_species_singleton,791511,within_common_u_mean6,6.25
rare_species_singleton,792821,within_common_u_mean6,0.0
rare_species_singleton,793083,within_common_u_mean6,2.083333333333333
rare_species_singleton,793088,within_common_u_mean6,-3.472222222222221
rare_species_singleton,793232,within_common_u_mean6,19.444444444444446
rare_species_singleton,794282,within_common_u_mean6,2.7777777777777772
rare_species_singleton,794293,within_common_u_mean6,35.41666666666666
rare_species_singleton,794627,within_common_u_mean6,-0.694444444444442
rare_species_singleton,795274,within_common_u_mean6,-3.4722222222222237
rare_species_singleton,795277,within_common_u_mean6,6.249999999999999
rare_species_singleton,795456,within_common_u_mean6,10.416666666666668
rare_species_singleton,795859,within_common_u_mean6,13.194444444444454
rare_species_singleton,795876,within_common_u_mean6,28.47222222222222
rare_species_singleton,795885,within_common_u_mean6,-7.638888888888888
rare_species_singleton,816079,within_common_u_mean6,-15.277777777777779
rare_species_singleton,858738,within_common_u_mean6,0.0
rare_species_singleton,862121,within_common_u_mean6,0.6944444444444444
rare_species_singleton,889096,within_common_u_mean6,21.527777777777775
rare_species_singleton,912805,within_common_u_mean6,0.0
rare_species_singleton,914531,within_common_u_mean6,0.0
rare_species_singleton,914532,within_common_u_mean6,-0.6944444444444448
rare_species_singleton,915363,within_common_u_mean6,22.916666666666664
rare_species_singleton,919473,within_common_u_mean6,0.0
rare_species_singleton,963751,within_common_u_mean6,-22.22222222222222
rare_species_singleton,982442,within_common_u_mean6,20.83333333333333
rare_species_singleton,995017,within_common_u_mean6,-6.944444444444447
rare_species_singleton,1001090,within_common_u_mean6,0.0
rare_species_singleton,1010637,within_common_u_mean6,24.305555555555554
rare_species_singleton,1011315,within_common_u_mean6,-2.777777777777779
rare_species_singleton,1012078,within_common_u_mean6,-2.083333333333333
rare_species_singleton,1018725,within_common_u_mean6,-1.388888888888895
rare_species_singleton,1018900,within_common_u_mean6,15.277777777777779
rare_species_singleton,1018932,within_common_u_mean6,-4.861111111111108
rare_species_singleton,1019149,within_common_u_mean6,13.888888888888888
rare_species_singleton,1019162,within_common_u_mean6,-27.083333333333325
rare_species_singleton,1019250,within_common_u_mean6,-2.083333333333333
rare_species_singleton,1019254,within_common_u_mean6,-6.944444444444445
rare_species_singleton,1019469,within_common_u_mean6,-4.166666666666666
rare_species_singleton,1019571,within_common_u_mean6,13.194444444444448
rare_species_singleton,1019689,within_common_u_mean6,0.0
rare_species_singleton,1025413,within_common_u_mean6,24.305555555555546
rare_species_singleton,1033999,within_common_u_mean6,-2.083333333333333
rare_species_singleton,1035663,within_common_u_mean6,31.25
rare_species_singleton,1038643,within_common_u_mean6,11.805555555555564
rare_species_singleton,1038777,within_common_u_mean6,56.94444444444445
rare_species_singleton,1038782,within_common_u_mean6,2.0833333333333313
rare_species_singleton,1038796,within_common_u_mean6,4.16666666666667
rare_species_singleton,1038801,within_common_u_mean6,11.80555555555557
rare_species_singleton,1039032,within_common_u_mean6,2.083333333333333
rare_species_singleton,1039153,within_common_u_mean6,14.583333333333337
rare_species_singleton,1041309,within_common_u_mean6,2.083333333333333
rare_species_singleton,1047771,within_common_u_mean6,-5.555555555555555
rare_species_singleton,1047996,within_common_u_mean6,3.472222222222223
rare_species_singleton,1048038,within_common_u_mean6,-9.722222222222225
rare_species_singleton,1048040,within_common_u_mean6,6.944444444444446
rare_species_singleton,1048218,within_common_u_mean6,11.805555555555559
rare_species_singleton,1048224,within_common_u_mean6,12.5
rare_species_singleton,1048330,within_common_u_mean6,-1.3888888888888884
rare_species_singleton,1048403,within_common_u_mean6,18.75
rare_species_singleton,1048409,within_common_u_mean6,-10.416666666666663
rare_species_singleton,1048944,within_common_u_mean6,-2.7777777777777777
rare_species_singleton,1049004,within_common_u_mean6,-4.861111111111111
rare_species_singleton,1049111,within_common_u_mean6,-2.083333333333333
rare_species_singleton,1049135,within_common_u_mean6,11.805555555555557
rare_species_singleton,1049138,within_common_u_mean6,15.277777777777777
rare_species_singleton,1049154,within_common_u_mean6,-6.249999999999997
rare_species_singleton,1049155,within_common_u_mean6,-2.083333333333333
rare_species_singleton,1049373,within_common_u_mean6,0.0
rare_species_singleton,1049385,within_common_u_mean6,8.33333333333333
rare_species_singleton,1049466,within_common_u_mean6,-6.250000000000002
rare_species_singleton,1050315,within_common_u_mean6,-3.472222222222222
rare_species_singleton,1050497,within_common_u_mean6,-2.7777777777777777
rare_species_singleton,1052882,within_common_u_mean6,-4.166666666666666
rare_species_singleton,1055105,within_common_u_mean6,13.888888888888888
rare_species_singleton,1055122,within_common_u_mean6,-5.555555555555555
rare_species_singleton,1055211,within_common_u_mean6,-0.6944444444444444
rare_species_singleton,1055460,within_common_u_mean6,4.861111111111111
rare_species_singleton,1055462,within_common_u_mean6,-11.11111111111111
rare_species_singleton,1055496,within_common_u_mean6,-4.16666666666666
rare_species_singleton,1055803,within_common_u_mean6,2.7777777777777772
rare_species_singleton,1055872,within_common_u_mean6,-4.166666666666669
rare_species_singleton,1056842,within_common_u_mean6,21.527777777777775
rare_species_singleton,1056843,within_common_u_mean6,-4.166666666666666
rare_species_singleton,1056984,within_common_u_mean6,-18.055555555555554
rare_species_singleton,1057051,within_common_u_mean6,-2.083333333333333
rare_species_singleton,1057157,within_common_u_mean6,-4.166666666666666
rare_species_singleton,1057160,within_common_u_mean6,30.555555555555546
rare_species_singleton,1057163,within_common_u_mean6,6.944444444444442
rare_species_singleton,1057176,within_common_u_mean6,27.083333333333336
rare_species_singleton,1057320,within_common_u_mean6,5.555555555555558
rare_species_singleton,1064877,within_common_u_mean6,8.333333333333332
rare_species_singleton,1065063,within_common_u_mean6,14.583333333333337
rare_species_singleton,1065065,within_common_u_mean6,-5.555555555555555
rare_species_singleton,1065067,within_common_u_mean6,-0.6944444444444448
rare_species_singleton,1065125,within_common_u_mean6,26.3888888888889
rare_species_singleton,1065290,within_common_u_mean6,23.611111111111114
rare_species_singleton,1065329,within_common_u_mean6,-4.861111111111111
rare_species_singleton,1065346,within_common_u_mean6,-3.47222222222221
rare_species_singleton,1065348,within_common_u_mean6,-11.805555555555552
rare_species_singleton,1065369,within_common_u_mean6,-0.6944444444444448
rare_species_singleton,1077217,within_common_u_mean6,1.3888888888888866
rare_species_singleton,1177988,within_common_u_mean6,2.7777777777777777
rare_species_singleton,1178056,within_common_u_mean6,-4.861111111111111
rare_species_singleton,1178065,within_common_u_mean6,4.166666666666666
rare_species_singleton,1179513,within_common_u_mean6,11.111111111111112
rare_species_singleton,1181772,within_common_u_mean6,0.0
rare_species_singleton,1198625,within_common_u_mean6,0.0
rare_species_singleton,1227079,within_common_u_mean6,-0.6944444444444448
rare_species_singleton,1286909,within_common_u_mean6,29.54545454545454
rare_species_singleton,2815879,within_common_u_mean6,-4.166666666666666
rare_species_singleton,2865857,within_common_u_mean6,-4.861111111111111
rare_species_singleton,2867406,within_common_u_mean6,-1.3888888888888888
rare_species_singleton,2920193,within_common_u_mean6,-9.027777777777775
rare_species_singleton,2925671,within_common_u_mean6,-2.777777777777775
rare_species_singleton,2984557,within_common_u_mean6,8.33333333333334
rare_species_singleton,2984563,within_common_u_mean6,29.861111111111114
rare_species_singleton,4357897,within_common_u_mean6,4.166666666666666
rare_species_singleton,4453214,within_common_u_mean6,61.11111111111111
rare_species_singleton,4453261,within_common_u_mean6,2.083333333333326
rare_species_singleton,4453294,within_common_u_mean6,6.25
rare_species_singleton,4453305,within_common_u_mean6,2.0833333333333313
rare_species_singleton,4453333,within_common_u_mean6,6.944444444444445
rare_species_singleton,4453913,within_common_u_mean6,-6.944444444444444
rare_species_singleton,4453917,within_common_u_mean6,4.861111111111112
rare_species_singleton,4454250,within_common_u_mean6,20.833333333333336
rare_species_singleton,4454312,within_common_u_mean6,-30.555555555555557
rare_species_singleton,4472389,within_common_u_mean6,17.361111111111104
rare_species_singleton,4520624,within_common_u_mean6,25.694444444444446
rare_species_singleton,4792502,within_common_u_mean6,0.0
rare_species_singleton,4890709,within_common_u_mean6,-20.13888888888889
rare_species_singleton,7239723,within_common_u_mean6,23.61111111111111
rare_species_singleton,7250886,within_common_u_mean6,2.777777777777778
rare_species_singleton,23668991,within_common_u_mean6,8.333333333333337
rare_species_singleton,45275716,within_common_u_mean6,7.638888888888884
rare_species_singleton,45275970,within_common_u_mean6,40.27777777777778
rare_species_singleton,45276219,within_common_u_mean6,13.888888888888895
rare_species_singleton,45276311,within_common_u_mean6,-20.138888888888886
rare_species_singleton,45276321,within_common_u_mean6,24.305555555555543
rare_species_singleton,45276323,within_common_u_mean6,34.72222222222223
rare_species_singleton,45276459,within_common_u_mean6,29.861111111111104
rare_species_singleton,45276460,within_common_u_mean6,5.5555555555555465
rare_species_singleton,45276507,within_common_u_mean6,6.250000000000011
rare_species_singleton,45276518,within_common_u_mean6,-2.083333333333337
rare_species_singleton,45276545,within_common_u_mean6,28.472222222222214
rare_species_singleton,45276583,within_common_u_mean6,-5.555555555555556
rare_species_singleton,45276639,within_common_u_mean6,8.333333333333337
rare_species_singleton,45276661,within_common_u_mean6,9.027777777777773
rare_species_singleton,45276801,within_common_u_mean6,-4.861111111111121
rare_species_singleton,45276847,within_common_u_mean6,18.749999999999996
rare_species_singleton,45276848,within_common_u_mean6,-6.944444444444445
rare_species_singleton,45276959,within_common_u_mean6,31.250000000000007
rare_species_singleton,45276971,within_common_u_mean6,6.250000000000003
rare_species_singleton,45276972,within_common_u_mean6,8.333333333333332
rare_species_singleton,45277122,within_common_u_mean6,20.138888888888896
rare_species_singleton,45509132,within_common_u_mean6,0.0
rare_species_singleton,45509191,within_common_u_mean6,5.5555555555555545
rare_species_singleton,45509269,within_common_u_mean6,5.555555555555555
rare_species_singleton,45509321,within_common_u_mean6,-7.638888888888888
rare_species_singleton,45509337,within_common_u_mean6,0.0
rare_species_singleton,45509438,within_common_u_mean6,6.25
rare_species_singleton,45509477,within_common_u_mean6,-2.083333333333333
rare_species_singleton,45509933,within_common_u_mean6,0.0
rare_species_singleton,45510188,within_common_u_mean6,-5.551115123125783e-15
rare_species_singleton,45510209,within_common_u_mean6,-2.7777777777777777
rare_species_singleton,45510504,within_common_u_mean6,1.3888888888888908
rare_species_singleton,45510548,within_common_u_mean6,-5.555555555555555
rare_species_singleton,45510585,within_common_u_mean6,2.083333333333333
rare_species_singleton,45510832,within_common_u_mean6,6.944444444444445
rare_species_singleton,45511093,within_common_u_mean6,0.0
rare_species_singleton,45511260,within_common_u_mean6,6.249999999999998
rare_species_singleton,45511267,within_common_u_mean6,1.3888888888888895
rare_species_singleton,45511271,within_common_u_mean6,0.0
rare_species_singleton,45511277,within_common_u_mean6,16.66666666666668
rare_species_singleton,45511296,within_common_u_mean6,2.083333333333333
rare_species_singleton,45511297,within_common_u_mean6,5.555555555555555
rare_species_singleton,45511492,within_common_u_mean6,10.416666666666664
rare_species_singleton,45511493,within_common_u_mean6,2.083333333333333
rare_species_singleton,45511494,within_common_u_mean6,3.4722222222222223
rare_species_singleton,45511531,within_common_u_mean6,13.888888888888893
rare_species_singleton,45511624,within_common_u_mean6,0.0
rare_species_singleton,45512036,within_common_u_mean6,-4.166666666666666
rare_species_singleton,45512039,within_common_u_mean6,-22.222222222222214
rare_species_singleton,45512066,within_common_u_mean6,-2.083333333333333
rare_species_singleton,45512084,within_common_u_mean6,-13.888888888888888
rare_species_singleton,45512086,within_common_u_mean6,36.111111111111114
rare_species_singleton,45512091,within_common_u_mean6,-1.3888888888888882
rare_species_singleton,45512248,within_common_u_mean6,-18.75
rare_species_singleton,45512251,within_common_u_mean6,-0.6944444444444448
rare_species_singleton,45512273,within_common_u_mean6,-2.083333333333333
rare_species_singleton,45512569,within_common_u_mean6,2.7777777777777777
rare_species_singleton,45512605,within_common_u_mean6,3.4722222222222223
rare_species_singleton,45513537,within_common_u_mean6,0.6944444444444448
rare_species_singleton,45513542,within_common_u_mean6,-12.5
rare_species_singleton,45513549,within_common_u_mean6,10.416666666666666
rare_species_singleton,45513587,within_common_u_mean6,-4.861111111111111
rare_species_singleton,45513821,within_common_u_mean6,16.666666666666664
rare_species_singleton,45513870,within_common_u_mean6,-2.7777777777777772
rare_species_singleton,45513966,within_common_u_mean6,1.3888888888888884
rare_species_singleton,45514059,within_common_u_mean6,4.1666666666666625
rare_species_singleton,45514240,within_common_u_mean6,-20.833333333333336
rare_species_singleton,45514697,within_common_u_mean6,3.472222222222222
rare_species_singleton,45515857,within_common_u_mean6,12.5
rare_species_singleton,45516020,within_common_u_mean6,0.6944444444444448
rare_species_singleton,45516169,within_common_u_mean6,0.0
rare_species_singleton,45516469,within_common_u_mean6,0.6944444444444448
rare_species_singleton,45516974,within_common_u_mean6,9.722222222222221
rare_species_singleton,45517661,within_common_u_mean6,0.0
rare_species_singleton,45517731,within_common_u_mean6,0.0
rare_species_singleton,45517756,within_common_u_mean6,-6.944444444444444
rare_species_singleton,45517788,within_common_u_mean6,20.833333333333332
rare_species_singleton,45517790,within_common_u_mean6,0.6944444444444448
rare_species_singleton,45517890,within_common_u_mean6,-8.333333333333334
rare_species_singleton,45517999,within_common_u_mean6,-15.972222222222218
rare_species_singleton,45518003,within_common_u_mean6,6.25
rare_species_singleton,45518587,within_common_u_mean6,0.0
rare_species_singleton,45518794,within_common_u_mean6,0.0
rare_species_singleton,45518912,within_common_u_mean6,-3.472222222222221
rare_species_singleton,45518969,within_common_u_mean6,9.027777777777777
rare_species_singleton,46394217,within_common_u_mean6,-9.722222222222221
rare_species_singleton,46454284,within_common_u_mean6,-6.944444444444444
rare_species_singleton,46473744,within_common_u_mean6,6.944444444444445
rare_species_singleton,46473747,within_common_u_mean6,2.7777777777777763
rare_species_singleton,46516728,within_common_u_mean6,-2.7777777777777777
rare_species_singleton,46545536,within_common_u_mean6,8.333333333333343
rare_species_singleton,46549632,within_common_u_mean6,24.999999999999996
rare_species_singleton,46559139,within_common_u_mean6,-1.3888888888888895
rare_species_singleton,46559202,within_common_u_mean6,2.7777777777777777
rare_species_singleton,46559206,within_common_u_mean6,4.861111111111112
rare_species_singleton,46559297,within_common_u_mean6,11.11111111111111
rare_species_singleton,46559300,within_common_u_mean6,5.555555555555555
rare_species_singleton,46559307,within_common_u_mean6,0.694444444444442
rare_species_singleton,46559311,within_common_u_mean6,-0.694444444444442
rare_species_singleton,46559412,within_common_u_mean6,29.16666666666668
rare_species_singleton,46559421,within_common_u_mean6,24.305555555555554
rare_species_singleton,46559441,within_common_u_mean6,-5.555555555555556
rare_species_singleton,46559476,within_common_u_mean6,17.361111111111114
rare_species_singleton,46559486,within_common_u_mean6,-6.944444444444447
rare_species_singleton,46559713,within_common_u_mean6,-13.194444444444443
rare_species_singleton,46559744,within_common_u_mean6,15.277777777777779
rare_species_singleton,46559745,within_common_u_mean6,15.277777777777779
rare_species_singleton,46559748,within_common_u_mean6,9.027777777777779
rare_species_singleton,46559756,within_common_u_mean6,41.666666666666664
rare_species_singleton,46559780,within_common_u_mean6,18.749999999999993
rare_species_singleton,46559786,within_common_u_mean6,1.3888888888888895
rare_species_singleton,46559787,within_common_u_mean6,6.250000000000003
rare_species_singleton,46559790,within_common_u_mean6,43.05555555555556
rare_species_singleton,46559793,within_common_u_mean6,10.416666666666675
rare_species_singleton,46559800,within_common_u_mean6,16.666666666666664
rare_species_singleton,46559811,within_common_u_mean6,12.500000000000005
rare_species_singleton,46559813,within_common_u_mean6,18.749999999999996
rare_species_singleton,46559814,within_common_u_mean6,11.805555555555552
rare_species_singleton,46559947,within_common_u_mean6,-9.027777777777777
rare_species_singleton,46559948,within_common_u_mean6,12.500000000000004
rare_species_singleton,46559951,within_common_u_mean6,27.083333333333332
rare_species_singleton,46560148,within_common_u_mean6,52.083333333333336
rare_species_singleton,46560151,within_common_u_mean6,10.416666666666663
rare_species_singleton,46560177,within_common_u_mean6,34.027777777777786
rare_species_singleton,46560201,within_common_u_mean6,29.166666666666657
rare_species_singleton,46560310,within_common_u_mean6,14.583333333333337
rare_species_singleton,46560323,within_common_u_mean6,1.3888888888888882
rare_species_singleton,46560360,within_common_u_mean6,4.1666666666666625
rare_species_singleton,46560546,within_common_u_mean6,18.749999999999993
rare_species_singleton,46560555,within_common_u_mean6,-4.166666666666669
rare_species_singleton,46560594,within_common_u_mean6,22.22222222222222
rare_species_singleton,46560871,within_common_u_mean6,20.833333333333332
rare_species_singleton,46560977,within_common_u_mean6,13.88888888888889
rare_species_singleton,46561008,within_common_u_mean6,16.666666666666664
rare_species_singleton,46561012,within_common_u_mean6,27.08333333333335
rare_species_singleton,46561018,within_common_u_mean6,55.55555555555556
rare_species_singleton,46561068,within_common_u_mean6,-13.194444444444443
rare_species_singleton,46561158,within_common_u_mean6,11.111111111111116
rare_species_singleton,46561170,within_common_u_mean6,13.888888888888895
rare_species_singleton,46563153,within_common_u_mean6,1.3888888888888853
rare_species_singleton,46564942,within_common_u_mean6,-2.083333333333333
rare_species_singleton,46567771,within_common_u_mean6,7.638888888888889
rare_species_singleton,46567809,within_common_u_mean6,-12.5
rare_species_singleton,46570095,within_common_u_mean6,-18.750000000000004
rare_species_singleton,46570656,within_common_u_mean6,-10.416666666666668
rare_species_singleton,46570657,within_common_u_mean6,2.083333333333333
rare_species_singleton,46571820,within_common_u_mean6,6.249999999999997
rare_species_singleton,46571863,within_common_u_mean6,0.0
rare_species_singleton,46577312,within_common_u_mean6,-7.638888888888886
rare_species_singleton,46578204,within_common_u_mean6,-4.861111111111111
rare_species_singleton,46578271,within_common_u_mean6,0.0
rare_species_singleton,46578887,within_common_u_mean6,13.888888888888884
rare_species_singleton,46579618,within_common_u_mean6,6.25
rare_species_singleton,46579619,within_common_u_mean6,-6.944444444444444
rare_species_singleton,46579700,within_common_u_mean6,-3.4722222222222197
rare_species_singleton,46580005,within_common_u_mean6,19.444444444444446
rare_species_singleton,46580048,within_common_u_mean6,6.944444444444444
rare_species_singleton,46580724,within_common_u_mean6,4.166666666666666
rare_species_singleton,46581467,within_common_u_mean6,3.472222222222221
rare_species_singleton,46582216,within_common_u_mean6,-4.1666666666666625
rare_species_singleton,47043290,within_common_u_mean6,-2.083333333333333
rare_species_singleton,47044474,within_common_u_mean6,34.722222222222214
rare_species_singleton,47044557,within_common_u_mean6,18.055555555555554
rare_species_singleton,47045523,within_common_u_mean6,1.3888888888888888
rare_species_singleton,47047493,within_common_u_mean6,-18.055555555555546
rare_species_singleton,47047909,within_common_u_mean6,0.0
rare_species_singleton,47048632,within_common_u_mean6,2.083333333333333
rare_species_singleton,47049694,within_common_u_mean6,8.33333333333333
rare_species_singleton,47363970,within_common_u_mean6,-3.4722222222222223
rare_species_singleton,51259222,within_common_u_mean6,18.749999999999993
rare_species_singleton,51263523,within_common_u_mean6,17.361111111111114
rare_species_singleton,51263525,within_common_u_mean6,15.277777777777784
rare_species_singleton,52572074,within_common_u_mean6,9.027777777777777
rare_species_singleton,52691998,within_common_u_mean6,-4.166666666666666
rare_species_singleton,118008,within_scientific_u_mean6,-4.166666666666667
rare_species_singleton,124135,within_scientific_u_mean6,-2.7777777777777772
rare_species_singleton,128419,within_scientific_u_mean6,0.0
rare_species_singleton,128466,within_scientific_u_mean6,-11.11111111111111
rare_species_singleton,129474,within_scientific_u_mean6,56.25
rare_species_singleton,130548,within_scientific_u_mean6,0.0
rare_species_singleton,130707,within_scientific_u_mean6,-16.666666666666668
rare_species_singleton,132324,within_scientific_u_mean6,0.0
rare_species_singleton,152379,within_scientific_u_mean6,0.0
rare_species_singleton,205714,within_scientific_u_mean6,16.666666666666675
rare_species_singleton,205909,within_scientific_u_mean6,5.555555555555553
rare_species_singleton,205910,within_scientific_u_mean6,11.805555555555555
rare_species_singleton,208913,within_scientific_u_mean6,61.111111111111086
rare_species_singleton,211786,within_scientific_u_mean6,-3.472222222222222
rare_species_singleton,212582,within_scientific_u_mean6,9.027777777777777
rare_species_singleton,289670,within_scientific_u_mean6,6.249999999999998
rare_species_singleton,308387,within_scientific_u_mean6,-14.583333333333332
rare_species_singleton,308403,within_scientific_u_mean6,0.0
rare_species_singleton,311183,within_scientific_u_mean6,4.166666666666666
rare_species_singleton,311199,within_scientific_u_mean6,-4.861111111111111
rare_species_singleton,311432,within_scientific_u_mean6,1.3888888888888895
rare_species_singleton,311549,within_scientific_u_mean6,0.0
rare_species_singleton,311570,within_scientific_u_mean6,-2.777777777777778
rare_species_singleton,319982,within_scientific_u_mean6,25.694444444444446
rare_species_singleton,323726,within_scientific_u_mean6,-3.4722222222222223
rare_species_singleton,323886,within_scientific_u_mean6,0.0
rare_species_singleton,323892,within_scientific_u_mean6,2.7777777777777763
rare_species_singleton,323904,within_scientific_u_mean6,6.250000000000002
rare_species_singleton,323908,within_scientific_u_mean6,-4.166666666666667
rare_species_singleton,323914,within_scientific_u_mean6,2.7755575615628914e-15
rare_species_singleton,323915,within_scientific_u_mean6,-6.944444444444442
rare_species_singleton,323929,within_scientific_u_mean6,-11.805555555555559
rare_species_singleton,323933,within_scientific_u_mean6,-12.499999999999993
rare_species_singleton,323960,within_scientific_u_mean6,1.3888888888888888
rare_species_singleton,324405,within_scientific_u_mean6,36.80555555555555
rare_species_singleton,324407,within_scientific_u_mean6,-13.888888888888884
rare_species_singleton,326355,within_scientific_u_mean6,0.0
rare_species_singleton,326451,within_scientific_u_mean6,-15.972222222222221
rare_species_singleton,326525,within_scientific_u_mean6,-15.277777777777779
rare_species_singleton,327255,within_scientific_u_mean6,0.0
rare_species_singleton,327547,within_scientific_u_mean6,-10.41666666666667
rare_species_singleton,327865,within_scientific_u_mean6,0.6944444444444448
rare_species_singleton,327936,within_scientific_u_mean6,0.0
rare_species_singleton,328017,within_scientific_u_mean6,0.0
rare_species_singleton,328029,within_scientific_u_mean6,-3.472222222222222
rare_species_singleton,328070,within_scientific_u_mean6,-9.722222222222223
rare_species_singleton,328076,within_scientific_u_mean6,-7.638888888888889
rare_species_singleton,328497,within_scientific_u_mean6,-11.111111111111116
rare_species_singleton,328695,within_scientific_u_mean6,-10.416666666666666
rare_species_singleton,330419,within_scientific_u_mean6,-3.4722222222222237
rare_species_singleton,330812,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,330971,within_scientific_u_mean6,1.3888888888888866
rare_species_singleton,331074,within_scientific_u_mean6,-24.999999999999996
rare_species_singleton,331078,within_scientific_u_mean6,7.638888888888901
rare_species_singleton,331080,within_scientific_u_mean6,1.3888888888888895
rare_species_singleton,331378,within_scientific_u_mean6,-8.333333333333332
rare_species_singleton,331381,within_scientific_u_mean6,-2.7777777777777777
rare_species_singleton,331481,within_scientific_u_mean6,-11.805555555555555
rare_species_singleton,332015,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,332433,within_scientific_u_mean6,-34.02777777777777
rare_species_singleton,332456,within_scientific_u_mean6,-20.833333333333336
rare_species_singleton,333429,within_scientific_u_mean6,-22.222222222222225
rare_species_singleton,336169,within_scientific_u_mean6,-4.861111111111109
rare_species_singleton,336170,within_scientific_u_mean6,0.0
rare_species_singleton,337659,within_scientific_u_mean6,8.333333333333332
rare_species_singleton,354871,within_scientific_u_mean6,0.0
rare_species_singleton,355546,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,403723,within_scientific_u_mean6,-6.944444444444445
rare_species_singleton,449393,within_scientific_u_mean6,0.0
rare_species_singleton,449459,within_scientific_u_mean6,0.0
rare_species_singleton,453292,within_scientific_u_mean6,-9.027777777777777
rare_species_singleton,453303,within_scientific_u_mean6,-23.611111111111107
rare_species_singleton,454868,within_scientific_u_mean6,-23.611111111111114
rare_species_singleton,456490,within_scientific_u_mean6,-11.805555555555557
rare_species_singleton,460289,within_scientific_u_mean6,-2.7777777777777777
rare_species_singleton,460290,within_scientific_u_mean6,8.333333333333332
rare_species_singleton,463474,within_scientific_u_mean6,-2.0833333333333344
rare_species_singleton,468536,within_scientific_u_mean6,-2.7777777777777772
rare_species_singleton,476649,within_scientific_u_mean6,-8.33333333333333
rare_species_singleton,485420,within_scientific_u_mean6,-5.882352941176471
rare_species_singleton,491832,within_scientific_u_mean6,2.7777777777777772
rare_species_singleton,570181,within_scientific_u_mean6,2.0833333333333357
rare_species_singleton,620300,within_scientific_u_mean6,-11.805555555555557
rare_species_singleton,790997,within_scientific_u_mean6,-6.249999999999999
rare_species_singleton,791049,within_scientific_u_mean6,2.272727272727272
rare_species_singleton,791137,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,791386,within_scientific_u_mean6,-12.499999999999996
rare_species_singleton,791461,within_scientific_u_mean6,0.0
rare_species_singleton,791511,within_scientific_u_mean6,-16.666666666666675
rare_species_singleton,792821,within_scientific_u_mean6,0.0
rare_species_singleton,793083,within_scientific_u_mean6,-26.38888888888889
rare_species_singleton,793088,within_scientific_u_mean6,4.861111111111112
rare_species_singleton,793232,within_scientific_u_mean6,-5.5555555555555545
rare_species_singleton,794282,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,794293,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,794627,within_scientific_u_mean6,-4.861111111111112
rare_species_singleton,795274,within_scientific_u_mean6,-1.3888888888888895
rare_species_singleton,795277,within_scientific_u_mean6,-5.555555555555556
rare_species_singleton,795456,within_scientific_u_mean6,-30.555555555555554
rare_species_singleton,795859,within_scientific_u_mean6,6.25
rare_species_singleton,795876,within_scientific_u_mean6,-6.9444444444444535
rare_species_singleton,795885,within_scientific_u_mean6,12.5
rare_species_singleton,816079,within_scientific_u_mean6,-12.499999999999998
rare_species_singleton,858738,within_scientific_u_mean6,17.36111111111111
rare_species_singleton,862121,within_scientific_u_mean6,-0.6944444444444444
rare_species_singleton,889096,within_scientific_u_mean6,9.722222222222221
rare_species_singleton,912805,within_scientific_u_mean6,0.0
rare_species_singleton,914531,within_scientific_u_mean6,-6.521739130434782
rare_species_singleton,914532,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,915363,within_scientific_u_mean6,-6.944444444444442
rare_species_singleton,919473,within_scientific_u_mean6,0.0
rare_species_singleton,963751,within_scientific_u_mean6,-2.0833333333333357
rare_species_singleton,982442,within_scientific_u_mean6,-2.0833333333333313
rare_species_singleton,995017,within_scientific_u_mean6,43.75
rare_species_singleton,1001090,within_scientific_u_mean6,0.0
rare_species_singleton,1010637,within_scientific_u_mean6,-8.33333333333333
rare_species_singleton,1011315,within_scientific_u_mean6,-7.638888888888887
rare_species_singleton,1012078,within_scientific_u_mean6,-1.3888888888888888
rare_species_singleton,1018725,within_scientific_u_mean6,25.694444444444454
rare_species_singleton,1018900,within_scientific_u_mean6,-14.583333333333337
rare_species_singleton,1018932,within_scientific_u_mean6,-7.638888888888888
rare_species_singleton,1019149,within_scientific_u_mean6,0.0
rare_species_singleton,1019162,within_scientific_u_mean6,0.0
rare_species_singleton,1019250,within_scientific_u_mean6,0.0
rare_species_singleton,1019254,within_scientific_u_mean6,-6.944444444444445
rare_species_singleton,1019469,within_scientific_u_mean6,4.166666666666667
rare_species_singleton,1019571,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,1019689,within_scientific_u_mean6,0.0
rare_species_singleton,1025413,within_scientific_u_mean6,0.0
rare_species_singleton,1033999,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,1035663,within_scientific_u_mean6,0.694444444444442
rare_species_singleton,1038643,within_scientific_u_mean6,4.166666666666669
rare_species_singleton,1038777,within_scientific_u_mean6,-15.972222222222227
rare_species_singleton,1038782,within_scientific_u_mean6,-4.861111111111105
rare_species_singleton,1038796,within_scientific_u_mean6,-6.944444444444445
rare_species_singleton,1038801,within_scientific_u_mean6,-6.250000000000003
rare_species_singleton,1039032,within_scientific_u_mean6,-0.6944444444444448
rare_species_singleton,1039153,within_scientific_u_mean6,-28.47222222222221
rare_species_singleton,1041309,within_scientific_u_mean6,0.0
rare_species_singleton,1047771,within_scientific_u_mean6,20.138888888888886
rare_species_singleton,1047996,within_scientific_u_mean6,-20.138888888888886
rare_species_singleton,1048038,within_scientific_u_mean6,3.472222222222222
rare_species_singleton,1048040,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,1048218,within_scientific_u_mean6,-4.861111111111113
rare_species_singleton,1048224,within_scientific_u_mean6,1.3888888888888895
rare_species_singleton,1048330,within_scientific_u_mean6,0.0
rare_species_singleton,1048403,within_scientific_u_mean6,2.777777777777779
rare_species_singleton,1048409,within_scientific_u_mean6,-15.972222222222216
rare_species_singleton,1048944,within_scientific_u_mean6,2.7777777777777777
rare_species_singleton,1049004,within_scientific_u_mean6,-2.7777777777777772
rare_species_singleton,1049111,within_scientific_u_mean6,-3.472222222222222
rare_species_singleton,1049135,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,1049138,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,1049154,within_scientific_u_mean6,3.472222222222223
rare_species_singleton,1049155,within_scientific_u_mean6,-6.944444444444444
rare_species_singleton,1049373,within_scientific_u_mean6,-2.7777777777777777
rare_species_singleton,1049385,within_scientific_u_mean6,15.277777777777777
rare_species_singleton,1049466,within_scientific_u_mean6,-5.555555555555555
rare_species_singleton,1050315,within_scientific_u_mean6,1.3877787807814457e-15
rare_species_singleton,1050497,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,1052882,within_scientific_u_mean6,-4.861111111111111
rare_species_singleton,1055105,within_scientific_u_mean6,-5.5555555555555545
rare_species_singleton,1055122,within_scientific_u_mean6,-14.583333333333334
rare_species_singleton,1055211,within_scientific_u_mean6,0.0
rare_species_singleton,1055460,within_scientific_u_mean6,7.638888888888888
rare_species_singleton,1055462,within_scientific_u_mean6,-6.25
rare_species_singleton,1055496,within_scientific_u_mean6,-13.88888888888889
rare_species_singleton,1055803,within_scientific_u_mean6,1.3888888888888888
rare_species_singleton,1055872,within_scientific_u_mean6,-6.250000000000002
rare_species_singleton,1056842,within_scientific_u_mean6,5.555555555555553
rare_species_singleton,1056843,within_scientific_u_mean6,0.6944444444444444
rare_species_singleton,1056984,within_scientific_u_mean6,4.166666666666669
rare_species_singleton,1057051,within_scientific_u_mean6,-9.722222222222221
rare_species_singleton,1057157,within_scientific_u_mean6,0.6944444444444448
rare_species_singleton,1057160,within_scientific_u_mean6,4.166666666666666
rare_species_singleton,1057163,within_scientific_u_mean6,-5.555555555555551
rare_species_singleton,1057176,within_scientific_u_mean6,-17.361111111111114
rare_species_singleton,1057320,within_scientific_u_mean6,-36.11111111111111
rare_species_singleton,1064877,within_scientific_u_mean6,11.805555555555546
rare_species_singleton,1065063,within_scientific_u_mean6,-5.551115123125783e-15
rare_species_singleton,1065065,within_scientific_u_mean6,-27.77777777777779
rare_species_singleton,1065067,within_scientific_u_mean6,-9.027777777777779
rare_species_singleton,1065125,within_scientific_u_mean6,6.25
rare_species_singleton,1065290,within_scientific_u_mean6,0.0
rare_species_singleton,1065329,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,1065346,within_scientific_u_mean6,0.0
rare_species_singleton,1065348,within_scientific_u_mean6,-7.638888888888889
rare_species_singleton,1065369,within_scientific_u_mean6,-4.861111111111111
rare_species_singleton,1077217,within_scientific_u_mean6,-6.249999999999999
rare_species_singleton,1177988,within_scientific_u_mean6,47.91666666666667
rare_species_singleton,1178056,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,1178065,within_scientific_u_mean6,0.0
rare_species_singleton,1179513,within_scientific_u_mean6,-6.25
rare_species_singleton,1181772,within_scientific_u_mean6,0.0
rare_species_singleton,1198625,within_scientific_u_mean6,0.0
rare_species_singleton,1227079,within_scientific_u_mean6,-36.11111111111111
rare_species_singleton,1286909,within_scientific_u_mean6,-4.545454545454545
rare_species_singleton,2815879,within_scientific_u_mean6,-2.777777777777779
rare_species_singleton,2865857,within_scientific_u_mean6,-4.166666666666669
rare_species_singleton,2867406,within_scientific_u_mean6,1.3888888888888884
rare_species_singleton,2920193,within_scientific_u_mean6,13.19444444444444
rare_species_singleton,2925671,within_scientific_u_mean6,0.6944444444444433
rare_species_singleton,2984557,within_scientific_u_mean6,-2.7777777777777777
rare_species_singleton,2984563,within_scientific_u_mean6,27.77777777777778
rare_species_singleton,4357897,within_scientific_u_mean6,-3.4722222222222237
rare_species_singleton,4453214,within_scientific_u_mean6,4.861111111111113
rare_species_singleton,4453261,within_scientific_u_mean6,-8.333333333333336
rare_species_singleton,4453294,within_scientific_u_mean6,-7.638888888888888
rare_species_singleton,4453305,within_scientific_u_mean6,-22.22222222222222
rare_species_singleton,4453333,within_scientific_u_mean6,-3.472222222222221
rare_species_singleton,4453913,within_scientific_u_mean6,-0.6944444444444444
rare_species_singleton,4453917,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,4454250,within_scientific_u_mean6,-5.555555555555558
rare_species_singleton,4454312,within_scientific_u_mean6,4.861111111111105
rare_species_singleton,4472389,within_scientific_u_mean6,-8.333333333333329
rare_species_singleton,4520624,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,4792502,within_scientific_u_mean6,0.0
rare_species_singleton,4890709,within_scientific_u_mean6,-1.3888888888888884
rare_species_singleton,7239723,within_scientific_u_mean6,-16.666666666666664
rare_species_singleton,7250886,within_scientific_u_mean6,0.0
rare_species_singleton,23668991,within_scientific_u_mean6,11.80555555555555
rare_species_singleton,45275716,within_scientific_u_mean6,-3.4722222222222237
rare_species_singleton,45275970,within_scientific_u_mean6,11.80555555555556
rare_species_singleton,45276219,within_scientific_u_mean6,13.88888888888889
rare_species_singleton,45276311,within_scientific_u_mean6,-13.19444444444444
rare_species_singleton,45276321,within_scientific_u_mean6,-3.4722222222222183
rare_species_singleton,45276323,within_scientific_u_mean6,4.861111111111111
rare_species_singleton,45276459,within_scientific_u_mean6,-17.36111111111111
rare_species_singleton,45276460,within_scientific_u_mean6,40.27777777777777
rare_species_singleton,45276507,within_scientific_u_mean6,-11.805555555555555
rare_species_singleton,45276518,within_scientific_u_mean6,-7.638888888888889
rare_species_singleton,45276545,within_scientific_u_mean6,-25.694444444444443
rare_species_singleton,45276583,within_scientific_u_mean6,-54.86111111111113
rare_species_singleton,45276639,within_scientific_u_mean6,4.166666666666666
rare_species_singleton,45276661,within_scientific_u_mean6,-25.694444444444443
rare_species_singleton,45276801,within_scientific_u_mean6,-2.7777777777777777
rare_species_singleton,45276847,within_scientific_u_mean6,-4.861111111111108
rare_species_singleton,45276848,within_scientific_u_mean6,-10.416666666666668
rare_species_singleton,45276959,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,45276971,within_scientific_u_mean6,-13.194444444444443
rare_species_singleton,45276972,within_scientific_u_mean6,-4.861111111111108
rare_species_singleton,45277122,within_scientific_u_mean6,-7.638888888888887
rare_species_singleton,45509132,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,45509191,within_scientific_u_mean6,3.472222222222222
rare_species_singleton,45509269,within_scientific_u_mean6,-10.416666666666668
rare_species_singleton,45509321,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,45509337,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,45509438,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,45509477,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,45509933,within_scientific_u_mean6,0.0
rare_species_singleton,45510188,within_scientific_u_mean6,9.027777777777777
rare_species_singleton,45510209,within_scientific_u_mean6,-3.4722222222222223
rare_species_singleton,45510504,within_scientific_u_mean6,-2.777777777777779
rare_species_singleton,45510548,within_scientific_u_mean6,51.38888888888889
rare_species_singleton,45510585,within_scientific_u_mean6,-33.33333333333333
rare_species_singleton,45510832,within_scientific_u_mean6,-9.027777777777779
rare_species_singleton,45511093,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,45511260,within_scientific_u_mean6,3.472222222222222
rare_species_singleton,45511267,within_scientific_u_mean6,-5.555555555555551
rare_species_singleton,45511271,within_scientific_u_mean6,-8.333333333333332
rare_species_singleton,45511277,within_scientific_u_mean6,-4.861111111111111
rare_species_singleton,45511296,within_scientific_u_mean6,-4.861111111111112
rare_species_singleton,45511297,within_scientific_u_mean6,12.5
rare_species_singleton,45511492,within_scientific_u_mean6,3.4722222222222223
rare_species_singleton,45511493,within_scientific_u_mean6,-4.861111111111112
rare_species_singleton,45511494,within_scientific_u_mean6,-11.80555555555555
rare_species_singleton,45511531,within_scientific_u_mean6,-16.66666666666667
rare_species_singleton,45511624,within_scientific_u_mean6,0.0
rare_species_singleton,45512036,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,45512039,within_scientific_u_mean6,50.69444444444445
rare_species_singleton,45512066,within_scientific_u_mean6,0.0
rare_species_singleton,45512084,within_scientific_u_mean6,-6.944444444444444
rare_species_singleton,45512086,within_scientific_u_mean6,-1.3888888888888895
rare_species_singleton,45512091,within_scientific_u_mean6,-1.3888888888888884
rare_species_singleton,45512248,within_scientific_u_mean6,2.7777777777777772
rare_species_singleton,45512251,within_scientific_u_mean6,-16.666666666666664
rare_species_singleton,45512273,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,45512569,within_scientific_u_mean6,1.3888888888888888
rare_species_singleton,45512605,within_scientific_u_mean6,-2.7777777777777777
rare_species_singleton,45513537,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,45513542,within_scientific_u_mean6,0.0
rare_species_singleton,45513549,within_scientific_u_mean6,-4.861111111111109
rare_species_singleton,45513587,within_scientific_u_mean6,10.416666666666666
rare_species_singleton,45513821,within_scientific_u_mean6,0.6944444444444448
rare_species_singleton,45513870,within_scientific_u_mean6,-0.6944444444444444
rare_species_singleton,45513966,within_scientific_u_mean6,1.3888888888888888
rare_species_singleton,45514059,within_scientific_u_mean6,-2.777777777777779
rare_species_singleton,45514240,within_scientific_u_mean6,4.861111111111112
rare_species_singleton,45514697,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,45515857,within_scientific_u_mean6,40.97222222222223
rare_species_singleton,45516020,within_scientific_u_mean6,4.166666666666667
rare_species_singleton,45516169,within_scientific_u_mean6,0.0
rare_species_singleton,45516469,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,45516974,within_scientific_u_mean6,-11.805555555555554
rare_species_singleton,45517661,within_scientific_u_mean6,0.0
rare_species_singleton,45517731,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,45517756,within_scientific_u_mean6,-7.638888888888888
rare_species_singleton,45517788,within_scientific_u_mean6,55.55555555555556
rare_species_singleton,45517790,within_scientific_u_mean6,0.0
rare_species_singleton,45517890,within_scientific_u_mean6,-14.583333333333334
rare_species_singleton,45517999,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,45518003,within_scientific_u_mean6,-2.7777777777777763
rare_species_singleton,45518587,within_scientific_u_mean6,0.0
rare_species_singleton,45518794,within_scientific_u_mean6,0.0
rare_species_singleton,45518912,within_scientific_u_mean6,2.0833333333333344
rare_species_singleton,45518969,within_scientific_u_mean6,9.722222222222223
rare_species_singleton,46394217,within_scientific_u_mean6,1.3888888888888888
rare_species_singleton,46454284,within_scientific_u_mean6,0.0
rare_species_singleton,46473744,within_scientific_u_mean6,-7.638888888888891
rare_species_singleton,46473747,within_scientific_u_mean6,-6.944444444444446
rare_species_singleton,46516728,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,46545536,within_scientific_u_mean6,-18.055555555555554
rare_species_singleton,46549632,within_scientific_u_mean6,-25.694444444444443
rare_species_singleton,46559139,within_scientific_u_mean6,-10.416666666666668
rare_species_singleton,46559202,within_scientific_u_mean6,-6.944444444444444
rare_species_singleton,46559206,within_scientific_u_mean6,4.861111111111112
rare_species_singleton,46559297,within_scientific_u_mean6,-8.333333333333332
rare_species_singleton,46559300,within_scientific_u_mean6,-3.4722222222222183
rare_species_singleton,46559307,within_scientific_u_mean6,-2.7777777777777803
rare_species_singleton,46559311,within_scientific_u_mean6,-1.3888888888888895
rare_species_singleton,46559412,within_scientific_u_mean6,-24.305555555555554
rare_species_singleton,46559421,within_scientific_u_mean6,10.416666666666666
rare_species_singleton,46559441,within_scientific_u_mean6,-8.333333333333332
rare_species_singleton,46559476,within_scientific_u_mean6,7.638888888888888
rare_species_singleton,46559486,within_scientific_u_mean6,9.722222222222221
rare_species_singleton,46559713,within_scientific_u_mean6,-24.305555555555554
rare_species_singleton,46559744,within_scientific_u_mean6,-16.666666666666668
rare_species_singleton,46559745,within_scientific_u_mean6,-35.41666666666667
rare_species_singleton,46559748,within_scientific_u_mean6,11.11111111111111
rare_species_singleton,46559756,within_scientific_u_mean6,9.027777777777784
rare_species_singleton,46559780,within_scientific_u_mean6,-11.805555555555557
rare_species_singleton,46559786,within_scientific_u_mean6,-11.805555555555557
rare_species_singleton,46559787,within_scientific_u_mean6,-17.361111111111114
rare_species_singleton,46559790,within_scientific_u_mean6,-5.555555555555555
rare_species_singleton,46559793,within_scientific_u_mean6,4.166666666666669
rare_species_singleton,46559800,within_scientific_u_mean6,-11.805555555555557
rare_species_singleton,46559811,within_scientific_u_mean6,25.694444444444446
rare_species_singleton,46559813,within_scientific_u_mean6,0.0
rare_species_singleton,46559814,within_scientific_u_mean6,-15.277777777777773
rare_species_singleton,46559947,within_scientific_u_mean6,-13.888888888888888
rare_species_singleton,46559948,within_scientific_u_mean6,-14.583333333333343
rare_species_singleton,46559951,within_scientific_u_mean6,2.7777777777777763
rare_species_singleton,46560148,within_scientific_u_mean6,4.861111111111116
rare_species_singleton,46560151,within_scientific_u_mean6,-6.25
rare_species_singleton,46560177,within_scientific_u_mean6,-9.027777777777784
rare_species_singleton,46560201,within_scientific_u_mean6,-8.333333333333332
rare_species_singleton,46560310,within_scientific_u_mean6,-4.166666666666669
rare_species_singleton,46560323,within_scientific_u_mean6,17.36111111111111
rare_species_singleton,46560360,within_scientific_u_mean6,-10.416666666666668
rare_species_singleton,46560546,within_scientific_u_mean6,15.972222222222221
rare_species_singleton,46560555,within_scientific_u_mean6,-15.972222222222221
rare_species_singleton,46560594,within_scientific_u_mean6,-2.083333333333337
rare_species_singleton,46560871,within_scientific_u_mean6,4.861111111111108
rare_species_singleton,46560977,within_scientific_u_mean6,-6.944444444444446
rare_species_singleton,46561008,within_scientific_u_mean6,18.055555555555554
rare_species_singleton,46561012,within_scientific_u_mean6,15.972222222222221
rare_species_singleton,46561018,within_scientific_u_mean6,1.3888888888888895
rare_species_singleton,46561068,within_scientific_u_mean6,-12.500000000000004
rare_species_singleton,46561158,within_scientific_u_mean6,-9.02777777777778
rare_species_singleton,46561170,within_scientific_u_mean6,-2.7755575615628914e-15
rare_species_singleton,46563153,within_scientific_u_mean6,-8.333333333333334
rare_species_singleton,46564942,within_scientific_u_mean6,2.7777777777777777
rare_species_singleton,46567771,within_scientific_u_mean6,-6.25
rare_species_singleton,46567809,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,46570095,within_scientific_u_mean6,-11.805555555555554
rare_species_singleton,46570656,within_scientific_u_mean6,-16.666666666666668
rare_species_singleton,46570657,within_scientific_u_mean6,2.777777777777778
rare_species_singleton,46571820,within_scientific_u_mean6,-2.0833333333333344
rare_species_singleton,46571863,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,46577312,within_scientific_u_mean6,-8.33333333333333
rare_species_singleton,46578204,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,46578271,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,46578887,within_scientific_u_mean6,-26.388888888888886
rare_species_singleton,46579618,within_scientific_u_mean6,-15.277777777777777
rare_species_singleton,46579619,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,46579700,within_scientific_u_mean6,0.6944444444444448
rare_species_singleton,46580005,within_scientific_u_mean6,11.805555555555555
rare_species_singleton,46580048,within_scientific_u_mean6,0.6944444444444441
rare_species_singleton,46580724,within_scientific_u_mean6,-2.083333333333333
rare_species_singleton,46581467,within_scientific_u_mean6,-10.416666666666668
rare_species_singleton,46582216,within_scientific_u_mean6,-20.138888888888882
rare_species_singleton,47043290,within_scientific_u_mean6,32.638888888888886
rare_species_singleton,47044474,within_scientific_u_mean6,-6.944444444444442
rare_species_singleton,47044557,within_scientific_u_mean6,-2.7755575615628914e-15
rare_species_singleton,47045523,within_scientific_u_mean6,3.472222222222222
rare_species_singleton,47047493,within_scientific_u_mean6,-2.7777777777777772
rare_species_singleton,47047909,within_scientific_u_mean6,-9.722222222222221
rare_species_singleton,47048632,within_scientific_u_mean6,-12.499999999999998
rare_species_singleton,47049694,within_scientific_u_mean6,-4.166666666666666
rare_species_singleton,47363970,within_scientific_u_mean6,4.166666666666667
rare_species_singleton,51259222,within_scientific_u_mean6,2.083333333333333
rare_species_singleton,51263523,within_scientific_u_mean6,19.444444444444454
rare_species_singleton,51263525,within_scientific_u_mean6,-2.083333333333326
rare_species_singleton,52572074,within_scientific_u_mean6,-16.66666666666666
rare_species_singleton,52691998,within_scientific_u_mean6,47.91666666666666


==> anc/sources/leave_one_class_out.csv <==
source,removed_class,metric,remaining_classes,huge_minus_bioclip2_pp
iwildcam,2,matched_cross_u_mean4,27,-8.666821021916276
iwildcam,3,matched_cross_u_mean4,27,-8.04176877249953
iwildcam,6,matched_cross_u_mean4,27,-8.37865695560367
iwildcam,8,matched_cross_u_mean4,27,-8.479831804008832
iwildcam,10,matched_cross_u_mean4,27,-9.00023536424557
iwildcam,12,matched_cross_u_mean4,27,-7.70389219177698
iwildcam,24,matched_cross_u_mean4,27,-8.601337190761472
iwildcam,26,matched_cross_u_mean4,27,-8.715862023089564
iwildcam,90,matched_cross_u_mean4,27,-8.529907727242945
iwildcam,91,matched_cross_u_mean4,27,-7.627545906642242
iwildcam,96,matched_cross_u_mean4,27,-8.572067307443064
iwildcam,99,matched_cross_u_mean4,27,-8.197461934173699
iwildcam,110,matched_cross_u_mean4,27,-8.57634774820495
iwildcam,111,matched_cross_u_mean4,27,-8.606465747990196
iwildcam,112,matched_cross_u_mean4,27,-7.814538201430715
iwildcam,115,matched_cross_u_mean4,27,-8.489980887455376
iwildcam,139,matched_cross_u_mean4,27,-7.6758007695349155
iwildcam,144,matched_cross_u_mean4,27,-7.633472135283547
iwildcam,240,matched_cross_u_mean4,27,-8.35426361446623
iwildcam,317,matched_cross_u_mean4,27,-7.376393031314667
iwildcam,318,matched_cross_u_mean4,27,-8.298914600681996
iwildcam,321,matched_cross_u_mean4,27,-8.322396052791563
iwildcam,371,matched_cross_u_mean4,27,-8.595668526713503
iwildcam,372,matched_cross_u_mean4,27,-9.806033282953706
iwildcam,374,matched_cross_u_mean4,27,-8.083161113906126
iwildcam,376,matched_cross_u_mean4,27,-8.81692932128601
iwildcam,378,matched_cross_u_mean4,27,-8.358080499349283
iwildcam,379,matched_cross_u_mean4,27,-8.400449634174883
iwildcam,2,within_common_u_mean6,27,7.392228528079728
iwildcam,3,within_common_u_mean6,27,7.682309801810178
iwildcam,6,within_common_u_mean6,27,7.633025898941546
iwildcam,8,within_common_u_mean6,27,7.599157823833623
iwildcam,10,within_common_u_mean6,27,7.532826091236787
iwildcam,12,within_common_u_mean6,27,7.9423285630510065
iwildcam,24,within_common_u_mean6,27,7.462094305070321
iwildcam,26,within_common_u_mean6,27,7.205115631456599
iwildcam,90,within_common_u_mean6,27,7.544977144777487
iwildcam,91,within_common_u_mean6,27,7.593611738830851
iwildcam,96,within_common_u_mean6,27,7.322196530390361
iwildcam,99,within_common_u_mean6,27,7.420782270874743
iwildcam,110,within_common_u_mean6,27,7.557274185793394
iwildcam,111,within_common_u_mean6,27,7.125721928614443
iwildcam,112,within_common_u_mean6,27,8.660277711883397
iwildcam,115,within_common_u_mean6,27,7.41999635361155
iwildcam,139,within_common_u_mean6,27,6.619411931798556
iwildcam,144,within_common_u_mean6,27,7.371116210588654
iwildcam,240,within_common_u_mean6,27,7.884755879771018
iwildcam,317,within_common_u_mean6,27,7.240656147984679
iwildcam,318,within_common_u_mean6,27,7.450784279326558
iwildcam,321,within_common_u_mean6,27,7.367177814216688
iwildcam,371,within_common_u_mean6,27,7.404874148812699
iwildcam,372,within_common_u_mean6,27,6.198621131253755
iwildcam,374,within_common_u_mean6,27,7.142579182344525
iwildcam,376,within_common_u_mean6,27,7.268608190341957
iwildcam,378,within_common_u_mean6,27,7.356258671944507
iwildcam,379,within_common_u_mean6,27,7.183125541634996
iwildcam,2,within_scientific_u_mean6,27,4.125045247679987
iwildcam,3,within_scientific_u_mean6,27,4.528263286842155
iwildcam,6,within_scientific_u_mean6,27,4.300803551555371
iwildcam,8,within_scientific_u_mean6,27,4.17183208194478
iwildcam,10,within_scientific_u_mean6,27,3.461435992063599
iwildcam,12,within_scientific_u_mean6,27,4.603211422897439
iwildcam,24,within_scientific_u_mean6,27,4.303227252133506
iwildcam,26,within_scientific_u_mean6,27,4.07141881776812
iwildcam,90,within_scientific_u_mean6,27,4.250343177373365
iwildcam,91,within_scientific_u_mean6,27,4.000984544079169
iwildcam,96,within_scientific_u_mean6,27,4.305753612368689
iwildcam,99,within_scientific_u_mean6,27,3.775173857443773
iwildcam,110,within_scientific_u_mean6,27,4.395157557491086
iwildcam,111,within_scientific_u_mean6,27,4.453642129993684
iwildcam,112,within_scientific_u_mean6,27,3.489222483053744
iwildcam,115,within_scientific_u_mean6,27,4.165970741507089
iwildcam,139,within_scientific_u_mean6,27,4.756310158175102
iwildcam,144,within_scientific_u_mean6,27,4.432924655350707
iwildcam,240,within_scientific_u_mean6,27,4.40854855776859
iwildcam,317,within_scientific_u_mean6,27,4.617975539321754
iwildcam,318,within_scientific_u_mean6,27,3.8190114306320244
iwildcam,321,within_scientific_u_mean6,27,4.524984296750394
iwildcam,371,within_scientific_u_mean6,27,4.202408610877285
iwildcam,372,within_scientific_u_mean6,27,4.075028578033182
iwildcam,374,within_scientific_u_mean6,27,4.360603831428634
iwildcam,376,within_scientific_u_mean6,27,4.305966379857113
iwildcam,378,within_scientific_u_mean6,27,4.154932784160805
iwildcam,379,within_scientific_u_mean6,27,4.30400833020365
rare_species_singleton,118008,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,124135,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,128419,matched_cross_u_mean4,394,-5.381999562530416
rare_species_singleton,128466,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,129474,matched_cross_u_mean4,394,-5.363492794340905
rare_species_singleton,130548,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,130707,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,132324,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,152379,matched_cross_u_mean4,394,-5.400506330719924
rare_species_singleton,205714,matched_cross_u_mean4,394,-5.312225597989843
rare_species_singleton,205909,matched_cross_u_mean4,394,-5.233945417014341
rare_species_singleton,205910,matched_cross_u_mean4,394,-5.2841780735287225
rare_species_singleton,208913,matched_cross_u_mean4,394,-5.342342202124324
rare_species_singleton,211786,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,212582,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,289670,matched_cross_u_mean4,394,-5.2841780735287225
rare_species_singleton,308387,matched_cross_u_mean4,394,-5.1784251124458125
rare_species_singleton,308403,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,311183,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,311199,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,311432,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,311549,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,311570,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,319982,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,323726,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,323886,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,323892,matched_cross_u_mean4,394,-5.3159039618535955
rare_species_singleton,323904,matched_cross_u_mean4,394,-5.307972489772378
rare_species_singleton,323908,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,323914,matched_cross_u_mean4,394,-5.202219528689468
rare_species_singleton,323915,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,323929,matched_cross_u_mean4,394,-5.292109545609941
rare_species_singleton,323933,matched_cross_u_mean4,394,-5.313260137826523
rare_species_singleton,323960,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,324405,matched_cross_u_mean4,394,-5.323835433934814
rare_species_singleton,324407,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,326355,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,326451,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,326525,matched_cross_u_mean4,394,-5.331766906016032
rare_species_singleton,327255,matched_cross_u_mean4,394,-5.392574858638706
rare_species_singleton,327547,matched_cross_u_mean4,394,-5.165205992310449
rare_species_singleton,327865,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,327936,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,328017,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,328029,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,328070,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,328076,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,328497,matched_cross_u_mean4,394,-5.1784251124458125
rare_species_singleton,328695,matched_cross_u_mean4,394,-5.202219528689468
rare_species_singleton,330419,matched_cross_u_mean4,394,-5.202219528689468
rare_species_singleton,330812,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,330971,matched_cross_u_mean4,394,-5.3053286657453045
rare_species_singleton,331074,matched_cross_u_mean4,394,-5.20486335271654
rare_species_singleton,331078,matched_cross_u_mean4,394,-5.300041017691159
rare_species_singleton,331080,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,331378,matched_cross_u_mean4,394,-5.318547785880669
rare_species_singleton,331381,matched_cross_u_mean4,394,-5.249808361176777
rare_species_singleton,331481,matched_cross_u_mean4,394,-5.12819245593143
rare_species_singleton,332015,matched_cross_u_mean4,394,-5.286821897555796
rare_species_singleton,332433,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,332456,matched_cross_u_mean4,394,-5.1784251124458125
rare_species_singleton,333429,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,336169,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,336170,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,337659,matched_cross_u_mean4,394,-5.307972489772378
rare_species_singleton,354871,matched_cross_u_mean4,394,-5.046233911092175
rare_species_singleton,355546,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,403723,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,449393,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,449459,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,453292,matched_cross_u_mean4,394,-5.175781288418739
rare_species_singleton,453303,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,454868,matched_cross_u_mean4,394,-5.181068936472886
rare_species_singleton,456490,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,460289,matched_cross_u_mean4,394,-5.313260137826523
rare_species_singleton,460290,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,463474,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,468536,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,476649,matched_cross_u_mean4,394,-5.2101510007706855
rare_species_singleton,485420,matched_cross_u_mean4,394,-5.295997522120342
rare_species_singleton,491832,matched_cross_u_mean4,394,-5.334410730043106
rare_species_singleton,570181,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,620300,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,790997,matched_cross_u_mean4,394,-5.181068936472886
rare_species_singleton,791049,matched_cross_u_mean4,394,-5.236108545763763
rare_species_singleton,791137,matched_cross_u_mean4,394,-5.300041017691159
rare_species_singleton,791386,matched_cross_u_mean4,394,-5.326479257961887
rare_species_singleton,791461,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,791511,matched_cross_u_mean4,394,-5.233945417014341
rare_species_singleton,792821,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,793083,matched_cross_u_mean4,394,-5.191644232581176
rare_species_singleton,793088,matched_cross_u_mean4,394,-5.22337012090605
rare_species_singleton,793232,matched_cross_u_mean4,394,-5.1784251124458125
rare_species_singleton,794282,matched_cross_u_mean4,394,-5.286821897555796
rare_species_singleton,794293,matched_cross_u_mean4,394,-5.313260137826523
rare_species_singleton,794627,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,795274,matched_cross_u_mean4,394,-5.292109545609941
rare_species_singleton,795277,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,795456,matched_cross_u_mean4,394,-5.2207262968789765
rare_species_singleton,795859,matched_cross_u_mean4,394,-5.300041017691159
rare_species_singleton,795876,matched_cross_u_mean4,394,-5.2101510007706855
rare_species_singleton,795885,matched_cross_u_mean4,394,-5.424300746963579
rare_species_singleton,816079,matched_cross_u_mean4,394,-5.2207262968789765
rare_species_singleton,858738,matched_cross_u_mean4,394,-5.300041017691159
rare_species_singleton,862121,matched_cross_u_mean4,394,-5.2841780735287225
rare_species_singleton,889096,matched_cross_u_mean4,394,-5.212794824797758
rare_species_singleton,912805,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,914531,matched_cross_u_mean4,394,-5.265326458726986
rare_species_singleton,914532,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,915363,matched_cross_u_mean4,394,-5.228657768960194
rare_species_singleton,919473,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,963751,matched_cross_u_mean4,394,-5.154630696202157
rare_species_singleton,982442,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,995017,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,1001090,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,1010637,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,1011315,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,1012078,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,1018725,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,1018900,matched_cross_u_mean4,394,-5.35820514628676
rare_species_singleton,1018932,matched_cross_u_mean4,394,-5.352917498232615
rare_species_singleton,1019149,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,1019162,matched_cross_u_mean4,394,-5.12819245593143
rare_species_singleton,1019250,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,1019254,matched_cross_u_mean4,394,-5.249808361176777
rare_species_singleton,1019469,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,1019571,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,1019689,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,1025413,matched_cross_u_mean4,394,-5.151986872175085
rare_species_singleton,1033999,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,1035663,matched_cross_u_mean4,394,-5.194288056608249
rare_species_singleton,1038643,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,1038777,matched_cross_u_mean4,394,-5.300041017691159
rare_species_singleton,1038782,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,1038796,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,1038801,matched_cross_u_mean4,394,-5.183712760499958
rare_species_singleton,1039032,matched_cross_u_mean4,394,-5.337054554070178
rare_species_singleton,1039153,matched_cross_u_mean4,394,-5.302684841718232
rare_species_singleton,1041309,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,1047771,matched_cross_u_mean4,394,-5.231301592987268
rare_species_singleton,1047996,matched_cross_u_mean4,394,-5.226013944933122
rare_species_singleton,1048038,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,1048040,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,1048218,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,1048224,matched_cross_u_mean4,394,-5.297397193664087
rare_species_singleton,1048330,matched_cross_u_mean4,394,-5.249808361176777
rare_species_singleton,1048403,matched_cross_u_mean4,394,-5.302684841718232
rare_species_singleton,1048409,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,1048944,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,1049004,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,1049111,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,1049135,matched_cross_u_mean4,394,-5.294753369637014
rare_species_singleton,1049138,matched_cross_u_mean4,394,-5.297397193664087
rare_species_singleton,1049154,matched_cross_u_mean4,394,-5.226013944933122
rare_species_singleton,1049155,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,1049373,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,1049385,matched_cross_u_mean4,394,-5.2841780735287225
rare_species_singleton,1049466,matched_cross_u_mean4,394,-5.22337012090605
rare_species_singleton,1050315,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,1050497,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,1052882,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,1055105,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,1055122,matched_cross_u_mean4,394,-5.233945417014341
rare_species_singleton,1055211,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,1055460,matched_cross_u_mean4,394,-5.292109545609941
rare_species_singleton,1055462,matched_cross_u_mean4,394,-5.249808361176777
rare_species_singleton,1055496,matched_cross_u_mean4,394,-5.355561322259687
rare_species_singleton,1055803,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,1055872,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,1056842,matched_cross_u_mean4,394,-5.289465721582868
rare_species_singleton,1056843,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,1056984,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,1057051,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,1057157,matched_cross_u_mean4,394,-5.3053286657453045
rare_species_singleton,1057160,matched_cross_u_mean4,394,-5.337054554070178
rare_species_singleton,1057163,matched_cross_u_mean4,394,-5.165205992310449
rare_species_singleton,1057176,matched_cross_u_mean4,394,-5.397862506692852
rare_species_singleton,1057320,matched_cross_u_mean4,394,-5.218082472851904
rare_species_singleton,1064877,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,1065063,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,1065065,matched_cross_u_mean4,394,-5.249808361176777
rare_species_singleton,1065067,matched_cross_u_mean4,394,-5.20486335271654
rare_species_singleton,1065125,matched_cross_u_mean4,394,-5.297397193664087
rare_species_singleton,1065290,matched_cross_u_mean4,394,-5.297397193664087
rare_species_singleton,1065329,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,1065346,matched_cross_u_mean4,394,-5.1784251124458125
rare_species_singleton,1065348,matched_cross_u_mean4,394,-5.173137464391667
rare_species_singleton,1065369,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,1077217,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,1177988,matched_cross_u_mean4,394,-5.376711914476269
rare_species_singleton,1178056,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,1178065,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,1179513,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,1181772,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,1198625,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,1227079,matched_cross_u_mean4,394,-5.170493640364595
rare_species_singleton,1286909,matched_cross_u_mean4,394,-5.354359584065564
rare_species_singleton,2815879,matched_cross_u_mean4,394,-5.2207262968789765
rare_species_singleton,2865857,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,2867406,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,2920193,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,2925671,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,2984557,matched_cross_u_mean4,394,-5.3053286657453045
rare_species_singleton,2984563,matched_cross_u_mean4,394,-5.371424266422124
rare_species_singleton,4357897,matched_cross_u_mean4,394,-5.239233065068486
rare_species_singleton,4453214,matched_cross_u_mean4,394,-5.350273674205543
rare_species_singleton,4453261,matched_cross_u_mean4,394,-5.310616313799451
rare_species_singleton,4453294,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,4453305,matched_cross_u_mean4,394,-5.207507176743613
rare_species_singleton,4453333,matched_cross_u_mean4,394,-5.3159039618535955
rare_species_singleton,4453913,matched_cross_u_mean4,394,-5.249808361176777
rare_species_singleton,4453917,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,4454250,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,4454312,matched_cross_u_mean4,394,-5.321191609907742
rare_species_singleton,4472389,matched_cross_u_mean4,394,-5.323835433934814
rare_species_singleton,4520624,matched_cross_u_mean4,394,-5.233945417014341
rare_species_singleton,4792502,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,4890709,matched_cross_u_mean4,394,-5.181068936472886
rare_species_singleton,7239723,matched_cross_u_mean4,394,-5.212794824797758
rare_species_singleton,7250886,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,23668991,matched_cross_u_mean4,394,-5.233945417014341
rare_species_singleton,45275716,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,45275970,matched_cross_u_mean4,394,-5.323835433934814
rare_species_singleton,45276219,matched_cross_u_mean4,394,-5.239233065068486
rare_species_singleton,45276311,matched_cross_u_mean4,394,-5.130836279958503
rare_species_singleton,45276321,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,45276323,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,45276459,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,45276460,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,45276507,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,45276518,matched_cross_u_mean4,394,-5.207507176743613
rare_species_singleton,45276545,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,45276583,matched_cross_u_mean4,394,-5.162562168283376
rare_species_singleton,45276639,matched_cross_u_mean4,394,-5.286821897555796
rare_species_singleton,45276661,matched_cross_u_mean4,394,-5.2207262968789765
rare_species_singleton,45276801,matched_cross_u_mean4,394,-5.1572745202292305
rare_species_singleton,45276847,matched_cross_u_mean4,394,-5.215438648824832
rare_species_singleton,45276848,matched_cross_u_mean4,394,-5.196931880635322
rare_species_singleton,45276959,matched_cross_u_mean4,394,-5.318547785880669
rare_species_singleton,45276971,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,45276972,matched_cross_u_mean4,394,-5.292109545609941
rare_species_singleton,45277122,matched_cross_u_mean4,394,-5.297397193664087
rare_species_singleton,45509132,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,45509191,matched_cross_u_mean4,394,-5.2841780735287225
rare_species_singleton,45509269,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,45509321,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,45509337,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,45509438,matched_cross_u_mean4,394,-5.286821897555796
rare_species_singleton,45509477,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,45509933,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,45510188,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,45510209,matched_cross_u_mean4,394,-5.249808361176777
rare_species_singleton,45510504,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,45510548,matched_cross_u_mean4,394,-5.334410730043106
rare_species_singleton,45510585,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,45510832,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,45511093,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,45511260,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,45511267,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,45511271,matched_cross_u_mean4,394,-5.215438648824832
rare_species_singleton,45511277,matched_cross_u_mean4,394,-5.2841780735287225
rare_species_singleton,45511296,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,45511297,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,45511492,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45511493,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,45511494,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45511531,matched_cross_u_mean4,394,-5.202219528689468
rare_species_singleton,45511624,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,45512036,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45512039,matched_cross_u_mean4,394,-5.181068936472886
rare_species_singleton,45512066,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45512084,matched_cross_u_mean4,394,-5.22337012090605
rare_species_singleton,45512086,matched_cross_u_mean4,394,-5.337054554070178
rare_species_singleton,45512091,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,45512248,matched_cross_u_mean4,394,-5.196931880635322
rare_species_singleton,45512251,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,45512273,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,45512569,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,45512605,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,45513537,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45513542,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,45513549,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,45513587,matched_cross_u_mean4,394,-5.294753369637014
rare_species_singleton,45513821,matched_cross_u_mean4,394,-5.231301592987268
rare_species_singleton,45513870,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45513966,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,45514059,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,45514240,matched_cross_u_mean4,394,-5.2101510007706855
rare_species_singleton,45514697,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45515857,matched_cross_u_mean4,394,-5.337054554070178
rare_species_singleton,45516020,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,45516169,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,45516469,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,45516974,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,45517661,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,45517731,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,45517756,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,45517788,matched_cross_u_mean4,394,-5.326479257961887
rare_species_singleton,45517790,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45517890,matched_cross_u_mean4,394,-5.212794824797758
rare_species_singleton,45517999,matched_cross_u_mean4,394,-5.395218682665778
rare_species_singleton,45518003,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,45518587,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,45518794,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,45518912,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,45518969,matched_cross_u_mean4,394,-5.300041017691159
rare_species_singleton,46394217,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,46454284,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,46473744,matched_cross_u_mean4,394,-5.20486335271654
rare_species_singleton,46473747,matched_cross_u_mean4,394,-5.191644232581176
rare_species_singleton,46516728,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,46545536,matched_cross_u_mean4,394,-5.1784251124458125
rare_species_singleton,46549632,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,46559139,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,46559202,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,46559206,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,46559297,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,46559300,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,46559307,matched_cross_u_mean4,394,-5.233945417014341
rare_species_singleton,46559311,matched_cross_u_mean4,394,-5.231301592987268
rare_species_singleton,46559412,matched_cross_u_mean4,394,-5.226013944933122
rare_species_singleton,46559421,matched_cross_u_mean4,394,-5.286821897555796
rare_species_singleton,46559441,matched_cross_u_mean4,394,-5.22337012090605
rare_species_singleton,46559476,matched_cross_u_mean4,394,-5.366136618367979
rare_species_singleton,46559486,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,46559713,matched_cross_u_mean4,394,-5.120260983850212
rare_species_singleton,46559744,matched_cross_u_mean4,394,-5.226013944933122
rare_species_singleton,46559745,matched_cross_u_mean4,394,-5.307972489772378
rare_species_singleton,46559748,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,46559756,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,46559780,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,46559786,matched_cross_u_mean4,394,-5.212794824797758
rare_species_singleton,46559787,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,46559790,matched_cross_u_mean4,394,-5.2736027774204315
rare_species_singleton,46559793,matched_cross_u_mean4,394,-5.228657768960194
rare_species_singleton,46559800,matched_cross_u_mean4,394,-5.1043980396877755
rare_species_singleton,46559811,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,46559813,matched_cross_u_mean4,394,-5.207507176743613
rare_species_singleton,46559814,matched_cross_u_mean4,394,-5.300041017691159
rare_species_singleton,46559947,matched_cross_u_mean4,394,-5.20486335271654
rare_species_singleton,46559948,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,46559951,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,46560148,matched_cross_u_mean4,394,-5.331766906016032
rare_species_singleton,46560151,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,46560177,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,46560201,matched_cross_u_mean4,394,-5.302684841718232
rare_species_singleton,46560310,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,46560323,matched_cross_u_mean4,394,-5.294753369637014
rare_species_singleton,46560360,matched_cross_u_mean4,394,-5.231301592987268
rare_species_singleton,46560546,matched_cross_u_mean4,394,-5.244520713122631
rare_species_singleton,46560555,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,46560594,matched_cross_u_mean4,394,-5.247164537149705
rare_species_singleton,46560871,matched_cross_u_mean4,394,-5.20486335271654
rare_species_singleton,46560977,matched_cross_u_mean4,394,-5.28153424950165
rare_species_singleton,46561008,matched_cross_u_mean4,394,-5.249808361176777
rare_species_singleton,46561012,matched_cross_u_mean4,394,-5.331766906016032
rare_species_singleton,46561018,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,46561068,matched_cross_u_mean4,394,-5.20486335271654
rare_species_singleton,46561158,matched_cross_u_mean4,394,-5.218082472851904
rare_species_singleton,46561170,matched_cross_u_mean4,394,-5.286821897555796
rare_species_singleton,46563153,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,46564942,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,46567771,matched_cross_u_mean4,394,-5.352917498232615
rare_species_singleton,46567809,matched_cross_u_mean4,394,-5.20486335271654
rare_species_singleton,46570095,matched_cross_u_mean4,394,-5.165205992310449
rare_species_singleton,46570656,matched_cross_u_mean4,394,-5.218082472851904
rare_species_singleton,46570657,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,46571820,matched_cross_u_mean4,394,-5.270958953393359
rare_species_singleton,46571863,matched_cross_u_mean4,394,-5.2418768890955585
rare_species_singleton,46577312,matched_cross_u_mean4,394,-5.236589241041413
rare_species_singleton,46578204,matched_cross_u_mean4,394,-5.257739833257995
rare_species_singleton,46578271,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,46578887,matched_cross_u_mean4,394,-5.2101510007706855
rare_species_singleton,46579618,matched_cross_u_mean4,394,-5.2524521852038495
rare_species_singleton,46579619,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,46579700,matched_cross_u_mean4,394,-5.260383657285067
rare_species_singleton,46580005,matched_cross_u_mean4,394,-5.300041017691159
rare_species_singleton,46580048,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,46580724,matched_cross_u_mean4,394,-5.3053286657453045
rare_species_singleton,46581467,matched_cross_u_mean4,394,-5.263027481312141
rare_species_singleton,46582216,matched_cross_u_mean4,394,-5.162562168283376
rare_species_singleton,47043290,matched_cross_u_mean4,394,-5.368780442395051
rare_species_singleton,47044474,matched_cross_u_mean4,394,-5.2207262968789765
rare_species_singleton,47044557,matched_cross_u_mean4,394,-5.3159039618535955
rare_species_singleton,47045523,matched_cross_u_mean4,394,-5.265671305339214
rare_species_singleton,47047493,matched_cross_u_mean4,394,-5.12819245593143
rare_species_singleton,47047909,matched_cross_u_mean4,394,-5.199575704662395
rare_species_singleton,47048632,matched_cross_u_mean4,394,-5.268315129366286
rare_species_singleton,47049694,matched_cross_u_mean4,394,-5.278890425474578
rare_species_singleton,47363970,matched_cross_u_mean4,394,-5.276246601447504
rare_species_singleton,51259222,matched_cross_u_mean4,394,-5.255096009230923
rare_species_singleton,51263523,matched_cross_u_mean4,394,-5.3159039618535955
rare_species_singleton,51263525,matched_cross_u_mean4,394,-5.292109545609941
rare_species_singleton,52572074,matched_cross_u_mean4,394,-5.183712760499958
rare_species_singleton,52691998,matched_cross_u_mean4,394,-5.355561322259687
rare_species_singleton,118008,within_common_u_mean6,394,5.609609391197341
rare_species_singleton,124135,within_common_u_mean6,394,5.6818739146039965
rare_species_singleton,128419,within_common_u_mean6,394,5.66601097044156
rare_species_singleton,128466,within_common_u_mean6,394,5.701261957469198
rare_species_singleton,129474,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,130548,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,130707,within_common_u_mean6,394,5.669536069144324
rare_species_singleton,132324,within_common_u_mean6,394,5.701261957469198
rare_species_singleton,152379,within_common_u_mean6,394,5.486230936600613
rare_species_singleton,205714,within_common_u_mean6,394,5.665474542378097
rare_species_singleton,205909,within_common_u_mean6,394,5.648385476927742
rare_species_singleton,205910,within_common_u_mean6,394,5.6007966444404325
rare_species_singleton,208913,within_common_u_mean6,394,5.715362352280253
rare_species_singleton,211786,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,212582,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,289670,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,308387,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,308403,within_common_u_mean6,394,5.644860378224979
rare_species_singleton,311183,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,311199,within_common_u_mean6,394,5.729462747091306
rare_species_singleton,311432,within_common_u_mean6,394,5.637810180819451
rare_species_singleton,311549,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,311570,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,319982,within_common_u_mean6,394,5.641335279522214
rare_species_singleton,323726,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,323886,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,323892,within_common_u_mean6,394,5.651910575630506
rare_species_singleton,323904,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,323908,within_common_u_mean6,394,5.687161562658143
rare_species_singleton,323914,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,323915,within_common_u_mean6,394,5.627234884711161
rare_species_singleton,323929,within_common_u_mean6,394,5.658960773036034
rare_species_singleton,323933,within_common_u_mean6,394,5.5937464470349045
rare_species_singleton,323960,within_common_u_mean6,394,5.651910575630506
rare_species_singleton,324405,within_common_u_mean6,394,5.669536069144324
rare_species_singleton,324407,within_common_u_mean6,394,5.701261957469198
rare_species_singleton,326355,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,326451,within_common_u_mean6,394,5.570833305466941
rare_species_singleton,326525,within_common_u_mean6,394,5.699499408117816
rare_species_singleton,327255,within_common_u_mean6,394,5.604321743143196
rare_species_singleton,327547,within_common_u_mean6,394,5.630759983413924
rare_species_singleton,327865,within_common_u_mean6,394,5.66601097044156
rare_species_singleton,327936,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,328017,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,328029,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,328070,within_common_u_mean6,394,5.614897039251487
rare_species_singleton,328076,within_common_u_mean6,394,5.648385476927742
rare_species_singleton,328497,within_common_u_mean6,394,5.703024506820579
rare_species_singleton,328695,within_common_u_mean6,394,5.736512944496834
rare_species_singleton,330419,within_common_u_mean6,394,5.69421176006367
rare_species_singleton,330812,within_common_u_mean6,394,5.651910575630506
rare_species_singleton,330971,within_common_u_mean6,394,5.627234884711161
rare_species_singleton,331074,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,331078,within_common_u_mean6,394,5.6642484210901785
rare_species_singleton,331080,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,331378,within_common_u_mean6,394,5.614897039251487
rare_species_singleton,331381,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,331481,within_common_u_mean6,394,5.724175099037161
rare_species_singleton,332015,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,332433,within_common_u_mean6,394,5.623709786008396
rare_species_singleton,332456,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,333429,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,336169,within_common_u_mean6,394,5.667773519792942
rare_species_singleton,336170,within_common_u_mean6,394,5.6818739146039965
rare_species_singleton,337659,within_common_u_mean6,394,5.628997434062542
rare_species_singleton,354871,within_common_u_mean6,394,5.731225296442689
rare_species_singleton,355546,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,403723,within_common_u_mean6,394,5.704787056171961
rare_species_singleton,449393,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,449459,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,453292,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,453303,within_common_u_mean6,394,5.627234884711161
rare_species_singleton,454868,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,456490,within_common_u_mean6,394,5.637810180819451
rare_species_singleton,460289,within_common_u_mean6,394,5.6501480262791235
rare_species_singleton,460290,within_common_u_mean6,394,5.609609391197341
rare_species_singleton,463474,within_common_u_mean6,394,5.69421176006367
rare_species_singleton,468536,within_common_u_mean6,394,5.641335279522214
rare_species_singleton,476649,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,485420,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,491832,within_common_u_mean6,394,5.627234884711161
rare_species_singleton,570181,within_common_u_mean6,394,5.634285082116687
rare_species_singleton,620300,within_common_u_mean6,394,5.6219472366570145
rare_species_singleton,790997,within_common_u_mean6,394,5.708312154874725
rare_species_singleton,791049,within_common_u_mean6,394,5.597592009256101
rare_species_singleton,791137,within_common_u_mean6,394,5.703024506820579
rare_species_singleton,791386,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,791461,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,791511,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,792821,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,793083,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,793088,within_common_u_mean6,394,5.687161562658143
rare_species_singleton,793232,within_common_u_mean6,394,5.628997434062542
rare_species_singleton,794282,within_common_u_mean6,394,5.671298618495706
rare_species_singleton,794293,within_common_u_mean6,394,5.58845879898076
rare_species_singleton,794627,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,795274,within_common_u_mean6,394,5.687161562658143
rare_species_singleton,795277,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,795456,within_common_u_mean6,394,5.651910575630506
rare_species_singleton,795859,within_common_u_mean6,394,5.644860378224979
rare_species_singleton,795876,within_common_u_mean6,394,5.606084292494578
rare_species_singleton,795885,within_common_u_mean6,394,5.697736858766433
rare_species_singleton,816079,within_common_u_mean6,394,5.717124901631634
rare_species_singleton,858738,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,862121,within_common_u_mean6,394,5.676586266549852
rare_species_singleton,889096,within_common_u_mean6,394,5.623709786008396
rare_species_singleton,912805,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,914531,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,914532,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,915363,within_common_u_mean6,394,5.620184687305633
rare_species_singleton,919473,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,963751,within_common_u_mean6,394,5.734750395145452
rare_species_singleton,982442,within_common_u_mean6,394,5.6254723353597775
rare_species_singleton,995017,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,1001090,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,1010637,within_common_u_mean6,394,5.616659588602869
rare_species_singleton,1011315,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,1012078,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,1018725,within_common_u_mean6,394,5.6818739146039965
rare_species_singleton,1018900,within_common_u_mean6,394,5.6395727301708325
rare_species_singleton,1018932,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,1019149,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,1019162,within_common_u_mean6,394,5.747088240605126
rare_species_singleton,1019250,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,1019254,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,1019469,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,1019571,within_common_u_mean6,394,5.644860378224979
rare_species_singleton,1019689,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,1025413,within_common_u_mean6,394,5.616659588602869
rare_species_singleton,1033999,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,1035663,within_common_u_mean6,394,5.599034095089051
rare_species_singleton,1038643,within_common_u_mean6,394,5.648385476927742
rare_species_singleton,1038777,within_common_u_mean6,394,5.5338197690879225
rare_species_singleton,1038782,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,1038796,within_common_u_mean6,394,5.667773519792942
rare_species_singleton,1038801,within_common_u_mean6,394,5.648385476927742
rare_species_singleton,1039032,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,1039153,within_common_u_mean6,394,5.641335279522214
rare_species_singleton,1041309,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,1047771,within_common_u_mean6,394,5.692449210712288
rare_species_singleton,1047996,within_common_u_mean6,394,5.669536069144324
rare_species_singleton,1048038,within_common_u_mean6,394,5.703024506820579
rare_species_singleton,1048040,within_common_u_mean6,394,5.660723322387415
rare_species_singleton,1048218,within_common_u_mean6,394,5.648385476927742
rare_species_singleton,1048224,within_common_u_mean6,394,5.64662292757636
rare_species_singleton,1048330,within_common_u_mean6,394,5.6818739146039965
rare_species_singleton,1048403,within_common_u_mean6,394,5.630759983413924
rare_species_singleton,1048409,within_common_u_mean6,394,5.704787056171961
rare_species_singleton,1048944,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,1049004,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,1049111,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,1049135,within_common_u_mean6,394,5.648385476927742
rare_species_singleton,1049138,within_common_u_mean6,394,5.6395727301708325
rare_species_singleton,1049154,within_common_u_mean6,394,5.69421176006367
rare_species_singleton,1049155,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,1049373,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,1049385,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,1049466,within_common_u_mean6,394,5.69421176006367
rare_species_singleton,1050315,within_common_u_mean6,394,5.687161562658143
rare_species_singleton,1050497,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,1052882,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,1055105,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,1055122,within_common_u_mean6,394,5.692449210712288
rare_species_singleton,1055211,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,1055460,within_common_u_mean6,394,5.66601097044156
rare_species_singleton,1055462,within_common_u_mean6,394,5.706549605523343
rare_species_singleton,1055496,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,1055803,within_common_u_mean6,394,5.671298618495706
rare_species_singleton,1055872,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,1056842,within_common_u_mean6,394,5.623709786008396
rare_species_singleton,1056843,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,1056984,within_common_u_mean6,394,5.724175099037161
rare_species_singleton,1057051,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,1057157,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,1057160,within_common_u_mean6,394,5.6007966444404325
rare_species_singleton,1057163,within_common_u_mean6,394,5.660723322387415
rare_species_singleton,1057176,within_common_u_mean6,394,5.609609391197341
rare_species_singleton,1057320,within_common_u_mean6,394,5.6642484210901785
rare_species_singleton,1064877,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,1065063,within_common_u_mean6,394,5.641335279522214
rare_species_singleton,1065065,within_common_u_mean6,394,5.692449210712288
rare_species_singleton,1065067,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,1065125,within_common_u_mean6,394,5.611371940548724
rare_species_singleton,1065290,within_common_u_mean6,394,5.6184221379542505
rare_species_singleton,1065329,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,1065346,within_common_u_mean6,394,5.687161562658143
rare_species_singleton,1065348,within_common_u_mean6,394,5.708312154874725
rare_species_singleton,1065369,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,1077217,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,1177988,within_common_u_mean6,394,5.671298618495706
rare_species_singleton,1178056,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,1178065,within_common_u_mean6,394,5.667773519792942
rare_species_singleton,1179513,within_common_u_mean6,394,5.6501480262791235
rare_species_singleton,1181772,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,1198625,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,1227079,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,1286909,within_common_u_mean6,394,5.603360352587897
rare_species_singleton,2815879,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,2865857,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,2867406,within_common_u_mean6,394,5.6818739146039965
rare_species_singleton,2920193,within_common_u_mean6,394,5.701261957469198
rare_species_singleton,2925671,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,2984557,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,2984563,within_common_u_mean6,394,5.602559193791814
rare_species_singleton,4357897,within_common_u_mean6,394,5.667773519792942
rare_species_singleton,4453214,within_common_u_mean6,394,5.5232444729796315
rare_species_singleton,4453261,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,4453294,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,4453305,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,4453333,within_common_u_mean6,394,5.660723322387415
rare_species_singleton,4453913,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,4453917,within_common_u_mean6,394,5.66601097044156
rare_species_singleton,4454250,within_common_u_mean6,394,5.6254723353597775
rare_species_singleton,4454312,within_common_u_mean6,394,5.755900987362034
rare_species_singleton,4472389,within_common_u_mean6,394,5.634285082116687
rare_species_singleton,4520624,within_common_u_mean6,394,5.613134489900106
rare_species_singleton,4792502,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,4890709,within_common_u_mean6,394,5.729462747091306
rare_species_singleton,7239723,within_common_u_mean6,394,5.6184221379542505
rare_species_singleton,7250886,within_common_u_mean6,394,5.671298618495706
rare_species_singleton,23668991,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,45275716,within_common_u_mean6,394,5.658960773036034
rare_species_singleton,45275970,within_common_u_mean6,394,5.5761209535210865
rare_species_singleton,45276219,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,45276311,within_common_u_mean6,394,5.729462747091306
rare_species_singleton,45276321,within_common_u_mean6,394,5.616659588602869
rare_species_singleton,45276323,within_common_u_mean6,394,5.5902213483321415
rare_species_singleton,45276459,within_common_u_mean6,394,5.602559193791814
rare_species_singleton,45276460,within_common_u_mean6,394,5.6642484210901785
rare_species_singleton,45276507,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,45276518,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,45276545,within_common_u_mean6,394,5.606084292494578
rare_species_singleton,45276583,within_common_u_mean6,394,5.692449210712288
rare_species_singleton,45276639,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,45276661,within_common_u_mean6,394,5.655435674333269
rare_species_singleton,45276801,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,45276847,within_common_u_mean6,394,5.630759983413924
rare_species_singleton,45276848,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,45276959,within_common_u_mean6,394,5.599034095089051
rare_species_singleton,45276971,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,45276972,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,45277122,within_common_u_mean6,394,5.627234884711161
rare_species_singleton,45509132,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45509191,within_common_u_mean6,394,5.6642484210901785
rare_species_singleton,45509269,within_common_u_mean6,394,5.6642484210901785
rare_species_singleton,45509321,within_common_u_mean6,394,5.697736858766433
rare_species_singleton,45509337,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45509438,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,45509477,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,45509933,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45510188,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45510209,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,45510504,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,45510548,within_common_u_mean6,394,5.692449210712288
rare_species_singleton,45510585,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,45510832,within_common_u_mean6,394,5.660723322387415
rare_species_singleton,45511093,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45511260,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,45511267,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,45511271,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45511277,within_common_u_mean6,394,5.636047631468069
rare_species_singleton,45511296,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,45511297,within_common_u_mean6,394,5.6642484210901785
rare_species_singleton,45511492,within_common_u_mean6,394,5.651910575630506
rare_species_singleton,45511493,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,45511494,within_common_u_mean6,394,5.669536069144324
rare_species_singleton,45511531,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,45511624,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45512036,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,45512039,within_common_u_mean6,394,5.734750395145452
rare_species_singleton,45512066,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,45512084,within_common_u_mean6,394,5.7135998029288695
rare_species_singleton,45512086,within_common_u_mean6,394,5.5866962496293775
rare_species_singleton,45512091,within_common_u_mean6,394,5.6818739146039965
rare_species_singleton,45512248,within_common_u_mean6,394,5.725937648388543
rare_species_singleton,45512251,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,45512273,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,45512569,within_common_u_mean6,394,5.671298618495706
rare_species_singleton,45512605,within_common_u_mean6,394,5.669536069144324
rare_species_singleton,45513537,within_common_u_mean6,394,5.676586266549852
rare_species_singleton,45513542,within_common_u_mean6,394,5.710074704226106
rare_species_singleton,45513549,within_common_u_mean6,394,5.651910575630506
rare_species_singleton,45513587,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,45513821,within_common_u_mean6,394,5.636047631468069
rare_species_singleton,45513870,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,45513966,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,45514059,within_common_u_mean6,394,5.667773519792942
rare_species_singleton,45514240,within_common_u_mean6,394,5.731225296442689
rare_species_singleton,45514697,within_common_u_mean6,394,5.669536069144324
rare_species_singleton,45515857,within_common_u_mean6,394,5.64662292757636
rare_species_singleton,45516020,within_common_u_mean6,394,5.676586266549852
rare_species_singleton,45516169,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45516469,within_common_u_mean6,394,5.676586266549852
rare_species_singleton,45516974,within_common_u_mean6,394,5.6536731249818875
rare_species_singleton,45517661,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45517731,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45517756,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,45517788,within_common_u_mean6,394,5.6254723353597775
rare_species_singleton,45517790,within_common_u_mean6,394,5.676586266549852
rare_species_singleton,45517890,within_common_u_mean6,394,5.699499408117816
rare_species_singleton,45517999,within_common_u_mean6,394,5.718887450983016
rare_species_singleton,45518003,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,45518587,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45518794,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,45518912,within_common_u_mean6,394,5.687161562658143
rare_species_singleton,45518969,within_common_u_mean6,394,5.655435674333269
rare_species_singleton,46394217,within_common_u_mean6,394,5.703024506820579
rare_species_singleton,46454284,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,46473744,within_common_u_mean6,394,5.660723322387415
rare_species_singleton,46473747,within_common_u_mean6,394,5.671298618495706
rare_species_singleton,46516728,within_common_u_mean6,394,5.685399013306761
rare_species_singleton,46545536,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,46549632,within_common_u_mean6,394,5.614897039251487
rare_species_singleton,46559139,within_common_u_mean6,394,5.6818739146039965
rare_species_singleton,46559202,within_common_u_mean6,394,5.671298618495706
rare_species_singleton,46559206,within_common_u_mean6,394,5.66601097044156
rare_species_singleton,46559297,within_common_u_mean6,394,5.6501480262791235
rare_species_singleton,46559300,within_common_u_mean6,394,5.6642484210901785
rare_species_singleton,46559307,within_common_u_mean6,394,5.676586266549852
rare_species_singleton,46559311,within_common_u_mean6,394,5.680111365252615
rare_species_singleton,46559412,within_common_u_mean6,394,5.604321743143196
rare_species_singleton,46559421,within_common_u_mean6,394,5.616659588602869
rare_species_singleton,46559441,within_common_u_mean6,394,5.692449210712288
rare_species_singleton,46559476,within_common_u_mean6,394,5.634285082116687
rare_species_singleton,46559486,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,46559713,within_common_u_mean6,394,5.711837253577488
rare_species_singleton,46559744,within_common_u_mean6,394,5.6395727301708325
rare_species_singleton,46559745,within_common_u_mean6,394,5.6395727301708325
rare_species_singleton,46559748,within_common_u_mean6,394,5.655435674333269
rare_species_singleton,46559756,within_common_u_mean6,394,5.572595854818323
rare_species_singleton,46559780,within_common_u_mean6,394,5.630759983413924
rare_species_singleton,46559786,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,46559787,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,46559790,within_common_u_mean6,394,5.5690707561155595
rare_species_singleton,46559793,within_common_u_mean6,394,5.651910575630506
rare_species_singleton,46559800,within_common_u_mean6,394,5.636047631468069
rare_species_singleton,46559811,within_common_u_mean6,394,5.64662292757636
rare_species_singleton,46559813,within_common_u_mean6,394,5.630759983413924
rare_species_singleton,46559814,within_common_u_mean6,394,5.648385476927742
rare_species_singleton,46559947,within_common_u_mean6,394,5.701261957469198
rare_species_singleton,46559948,within_common_u_mean6,394,5.64662292757636
rare_species_singleton,46559951,within_common_u_mean6,394,5.609609391197341
rare_species_singleton,46560148,within_common_u_mean6,394,5.546157614547595
rare_species_singleton,46560151,within_common_u_mean6,394,5.651910575630506
rare_species_singleton,46560177,within_common_u_mean6,394,5.591983897683523
rare_species_singleton,46560201,within_common_u_mean6,394,5.604321743143196
rare_species_singleton,46560310,within_common_u_mean6,394,5.641335279522214
rare_species_singleton,46560323,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,46560360,within_common_u_mean6,394,5.667773519792942
rare_species_singleton,46560546,within_common_u_mean6,394,5.630759983413924
rare_species_singleton,46560555,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,46560594,within_common_u_mean6,394,5.6219472366570145
rare_species_singleton,46560871,within_common_u_mean6,394,5.6254723353597775
rare_species_singleton,46560977,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,46561008,within_common_u_mean6,394,5.636047631468069
rare_species_singleton,46561012,within_common_u_mean6,394,5.609609391197341
rare_species_singleton,46561018,within_common_u_mean6,394,5.5373448677906865
rare_species_singleton,46561068,within_common_u_mean6,394,5.711837253577488
rare_species_singleton,46561158,within_common_u_mean6,394,5.6501480262791235
rare_species_singleton,46561170,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,46563153,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,46564942,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,46567771,within_common_u_mean6,394,5.658960773036034
rare_species_singleton,46567809,within_common_u_mean6,394,5.710074704226106
rare_species_singleton,46570095,within_common_u_mean6,394,5.725937648388543
rare_species_singleton,46570656,within_common_u_mean6,394,5.704787056171961
rare_species_singleton,46570657,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,46571820,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,46571863,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,46577312,within_common_u_mean6,394,5.697736858766433
rare_species_singleton,46578204,within_common_u_mean6,394,5.690686661360907
rare_species_singleton,46578271,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,46578887,within_common_u_mean6,394,5.643097828873597
rare_species_singleton,46579618,within_common_u_mean6,394,5.662485871738797
rare_species_singleton,46579619,within_common_u_mean6,394,5.6959743094150515
rare_species_singleton,46579700,within_common_u_mean6,394,5.687161562658143
rare_species_singleton,46580005,within_common_u_mean6,394,5.628997434062542
rare_species_singleton,46580048,within_common_u_mean6,394,5.660723322387415
rare_species_singleton,46580724,within_common_u_mean6,394,5.667773519792942
rare_species_singleton,46581467,within_common_u_mean6,394,5.669536069144324
rare_species_singleton,46582216,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,47043290,within_common_u_mean6,394,5.683636463955379
rare_species_singleton,47044474,within_common_u_mean6,394,5.5902213483321415
rare_species_singleton,47044557,within_common_u_mean6,394,5.6325225327653055
rare_species_singleton,47045523,within_common_u_mean6,394,5.67482371719847
rare_species_singleton,47047493,within_common_u_mean6,394,5.724175099037161
rare_species_singleton,47047909,within_common_u_mean6,394,5.678348815901233
rare_species_singleton,47048632,within_common_u_mean6,394,5.673061167847088
rare_species_singleton,47049694,within_common_u_mean6,394,5.6571982236846505
rare_species_singleton,47363970,within_common_u_mean6,394,5.687161562658143
rare_species_singleton,51259222,within_common_u_mean6,394,5.630759983413924
rare_species_singleton,51263523,within_common_u_mean6,394,5.634285082116687
rare_species_singleton,51263525,within_common_u_mean6,394,5.6395727301708325
rare_species_singleton,52572074,within_common_u_mean6,394,5.655435674333269
rare_species_singleton,52691998,within_common_u_mean6,394,5.688924112009524
rare_species_singleton,118008,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,124135,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,128419,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,128466,within_scientific_u_mean6,394,-2.078282959418795
rare_species_singleton,129474,within_scientific_u_mean6,394,-2.249250246502833
rare_species_singleton,130548,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,130707,within_scientific_u_mean6,394,-2.06418256460774
rare_species_singleton,132324,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,152379,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,205714,within_scientific_u_mean6,394,-2.148784933474068
rare_species_singleton,205909,within_scientific_u_mean6,394,-2.120584143851959
rare_species_singleton,205910,within_scientific_u_mean6,394,-2.1364470880143953
rare_species_singleton,208913,within_scientific_u_mean6,394,-2.2615880919625058
rare_species_singleton,211786,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,212582,within_scientific_u_mean6,394,-2.129396890608868
rare_species_singleton,289670,within_scientific_u_mean6,394,-2.1223466932033404
rare_species_singleton,308387,within_scientific_u_mean6,394,-2.0694702126618854
rare_species_singleton,308403,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,311183,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,311199,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,311432,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,311549,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,311570,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,319982,within_scientific_u_mean6,394,-2.1716980750420323
rare_species_singleton,323726,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,323886,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,323892,within_scientific_u_mean6,394,-2.1135339464464313
rare_species_singleton,323904,within_scientific_u_mean6,394,-2.1223466932033404
rare_species_singleton,323908,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,323914,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,323915,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,323929,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,323933,within_scientific_u_mean6,394,-2.074757860716031
rare_species_singleton,323960,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,324405,within_scientific_u_mean6,394,-2.1998988646641413
rare_species_singleton,324407,within_scientific_u_mean6,394,-2.0712327620132673
rare_species_singleton,326355,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,326451,within_scientific_u_mean6,394,-2.065945113959122
rare_species_singleton,326525,within_scientific_u_mean6,394,-2.0677076633105034
rare_species_singleton,327255,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,327547,within_scientific_u_mean6,394,-2.0800455087701764
rare_species_singleton,327865,within_scientific_u_mean6,394,-2.108246298392286
rare_species_singleton,327936,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,328017,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,328029,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,328070,within_scientific_u_mean6,394,-2.0818080581215583
rare_species_singleton,328076,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,328497,within_scientific_u_mean6,394,-2.078282959418795
rare_species_singleton,328695,within_scientific_u_mean6,394,-2.0800455087701764
rare_species_singleton,330419,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,330812,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,330971,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,331074,within_scientific_u_mean6,394,-2.043031972391158
rare_species_singleton,331078,within_scientific_u_mean6,394,-2.1258717919061043
rare_species_singleton,331080,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,331378,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,331381,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,331481,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,332015,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,332433,within_scientific_u_mean6,394,-2.020118830823194
rare_species_singleton,332456,within_scientific_u_mean6,394,-2.053607268499449
rare_species_singleton,333429,within_scientific_u_mean6,394,-2.0500821697966853
rare_species_singleton,336169,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,336170,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,337659,within_scientific_u_mean6,394,-2.1276343412574863
rare_species_singleton,354871,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,355546,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,403723,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,449393,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,449459,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,453292,within_scientific_u_mean6,394,-2.08357060747294
rare_species_singleton,453303,within_scientific_u_mean6,394,-2.0465570710939214
rare_species_singleton,454868,within_scientific_u_mean6,394,-2.0465570710939214
rare_species_singleton,456490,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,460289,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,460290,within_scientific_u_mean6,394,-2.1276343412574863
rare_species_singleton,463474,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,468536,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,476649,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,485420,within_scientific_u_mean6,394,-2.0915539192409636
rare_species_singleton,491832,within_scientific_u_mean6,394,-2.1135339464464313
rare_species_singleton,570181,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,620300,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,790997,within_scientific_u_mean6,394,-2.0906208048784674
rare_species_singleton,791049,within_scientific_u_mean6,394,-2.112252092372699
rare_species_singleton,791137,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,791386,within_scientific_u_mean6,394,-2.074757860716031
rare_species_singleton,791461,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,791511,within_scientific_u_mean6,394,-2.06418256460774
rare_species_singleton,792821,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,793083,within_scientific_u_mean6,394,-2.039506873688394
rare_species_singleton,793088,within_scientific_u_mean6,394,-2.118821594500577
rare_species_singleton,793232,within_scientific_u_mean6,394,-2.0923833542298493
rare_species_singleton,794282,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,794293,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,794627,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,795274,within_scientific_u_mean6,394,-2.1029586503381403
rare_species_singleton,795277,within_scientific_u_mean6,394,-2.0923833542298493
rare_species_singleton,795456,within_scientific_u_mean6,394,-2.0289315775801033
rare_species_singleton,795859,within_scientific_u_mean6,394,-2.1223466932033404
rare_species_singleton,795876,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,795885,within_scientific_u_mean6,394,-2.1382096373657773
rare_species_singleton,816079,within_scientific_u_mean6,394,-2.074757860716031
rare_species_singleton,858738,within_scientific_u_mean6,394,-2.15054748282545
rare_species_singleton,862121,within_scientific_u_mean6,394,-2.1047211996895223
rare_species_singleton,889096,within_scientific_u_mean6,394,-2.13115943996025
rare_species_singleton,912805,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,914531,within_scientific_u_mean6,394,-2.0899311116540136
rare_species_singleton,914532,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,915363,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,919473,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,963751,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,982442,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,995017,within_scientific_u_mean6,394,-2.21752435817796
rare_species_singleton,1001090,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1010637,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,1011315,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,1012078,within_scientific_u_mean6,394,-2.1029586503381403
rare_species_singleton,1018725,within_scientific_u_mean6,394,-2.1716980750420323
rare_species_singleton,1018900,within_scientific_u_mean6,394,-2.0694702126618854
rare_species_singleton,1018932,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,1019149,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1019162,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1019250,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1019254,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,1019469,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,1019571,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,1019689,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1025413,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1033999,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,1035663,within_scientific_u_mean6,394,-2.108246298392286
rare_species_singleton,1038643,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,1038777,within_scientific_u_mean6,394,-2.065945113959122
rare_species_singleton,1038782,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,1038796,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,1038801,within_scientific_u_mean6,394,-2.0906208048784674
rare_species_singleton,1039032,within_scientific_u_mean6,394,-2.1047211996895223
rare_species_singleton,1039153,within_scientific_u_mean6,394,-2.034219225634249
rare_species_singleton,1041309,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1047771,within_scientific_u_mean6,394,-2.1575976802309773
rare_species_singleton,1047996,within_scientific_u_mean6,394,-2.055369817850831
rare_species_singleton,1048038,within_scientific_u_mean6,394,-2.115296495797813
rare_species_singleton,1048040,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,1048218,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,1048224,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,1048330,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1048403,within_scientific_u_mean6,394,-2.1135339464464313
rare_species_singleton,1048409,within_scientific_u_mean6,394,-2.065945113959122
rare_species_singleton,1048944,within_scientific_u_mean6,394,-2.1135339464464313
rare_species_singleton,1049004,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,1049111,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,1049135,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,1049138,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,1049154,within_scientific_u_mean6,394,-2.115296495797813
rare_species_singleton,1049155,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,1049373,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,1049385,within_scientific_u_mean6,394,-2.1452598347713048
rare_species_singleton,1049466,within_scientific_u_mean6,394,-2.0923833542298493
rare_species_singleton,1050315,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1050497,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,1052882,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,1055105,within_scientific_u_mean6,394,-2.0923833542298493
rare_species_singleton,1055122,within_scientific_u_mean6,394,-2.0694702126618854
rare_species_singleton,1055211,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1055460,within_scientific_u_mean6,394,-2.1258717919061043
rare_species_singleton,1055462,within_scientific_u_mean6,394,-2.0906208048784674
rare_species_singleton,1055496,within_scientific_u_mean6,394,-2.0712327620132673
rare_species_singleton,1055803,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,1055872,within_scientific_u_mean6,394,-2.0906208048784674
rare_species_singleton,1056842,within_scientific_u_mean6,394,-2.120584143851959
rare_species_singleton,1056843,within_scientific_u_mean6,394,-2.108246298392286
rare_species_singleton,1056984,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,1057051,within_scientific_u_mean6,394,-2.0818080581215583
rare_species_singleton,1057157,within_scientific_u_mean6,394,-2.108246298392286
rare_species_singleton,1057160,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,1057163,within_scientific_u_mean6,394,-2.0923833542298493
rare_species_singleton,1057176,within_scientific_u_mean6,394,-2.0624200152563583
rare_species_singleton,1057320,within_scientific_u_mean6,394,-2.0148311827690484
rare_species_singleton,1064877,within_scientific_u_mean6,394,-2.1364470880143953
rare_species_singleton,1065063,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1065065,within_scientific_u_mean6,394,-2.0359817749856304
rare_species_singleton,1065067,within_scientific_u_mean6,394,-2.08357060747294
rare_species_singleton,1065125,within_scientific_u_mean6,394,-2.1223466932033404
rare_species_singleton,1065290,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1065329,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,1065346,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1065348,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,1065369,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,1077217,within_scientific_u_mean6,394,-2.0906208048784674
rare_species_singleton,1177988,within_scientific_u_mean6,394,-2.228099654286251
rare_species_singleton,1178056,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,1178065,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1179513,within_scientific_u_mean6,394,-2.0906208048784674
rare_species_singleton,1181772,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1198625,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,1227079,within_scientific_u_mean6,394,-2.0148311827690484
rare_species_singleton,1286909,within_scientific_u_mean6,394,-2.094947062377314
rare_species_singleton,2815879,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,2865857,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,2867406,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,2920193,within_scientific_u_mean6,394,-2.139972186717159
rare_species_singleton,2925671,within_scientific_u_mean6,394,-2.108246298392286
rare_species_singleton,2984557,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,2984563,within_scientific_u_mean6,394,-2.1769857230961778
rare_species_singleton,4357897,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,4453214,within_scientific_u_mean6,394,-2.118821594500577
rare_species_singleton,4453261,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,4453294,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,4453305,within_scientific_u_mean6,394,-2.0500821697966853
rare_species_singleton,4453333,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,4453913,within_scientific_u_mean6,394,-2.1047211996895223
rare_species_singleton,4453917,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,4454250,within_scientific_u_mean6,394,-2.0923833542298493
rare_species_singleton,4454312,within_scientific_u_mean6,394,-2.118821594500577
rare_species_singleton,4472389,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,4520624,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,4792502,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,4890709,within_scientific_u_mean6,394,-2.1029586503381403
rare_species_singleton,7239723,within_scientific_u_mean6,394,-2.06418256460774
rare_species_singleton,7250886,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,23668991,within_scientific_u_mean6,394,-2.1364470880143953
rare_species_singleton,45275716,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,45275970,within_scientific_u_mean6,394,-2.1364470880143953
rare_species_singleton,45276219,within_scientific_u_mean6,394,-2.141734736068541
rare_species_singleton,45276311,within_scientific_u_mean6,394,-2.072995311364649
rare_species_singleton,45276321,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,45276323,within_scientific_u_mean6,394,-2.118821594500577
rare_species_singleton,45276459,within_scientific_u_mean6,394,-2.0624200152563583
rare_species_singleton,45276460,within_scientific_u_mean6,394,-2.2087116114210508
rare_species_singleton,45276507,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,45276518,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,45276545,within_scientific_u_mean6,394,-2.041269423039776
rare_species_singleton,45276583,within_scientific_u_mean6,394,-1.9672423502817389
rare_species_singleton,45276639,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,45276661,within_scientific_u_mean6,394,-2.041269423039776
rare_species_singleton,45276801,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,45276847,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,45276848,within_scientific_u_mean6,394,-2.0800455087701764
rare_species_singleton,45276959,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,45276971,within_scientific_u_mean6,394,-2.072995311364649
rare_species_singleton,45276972,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,45277122,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,45509132,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,45509191,within_scientific_u_mean6,394,-2.115296495797813
rare_species_singleton,45509269,within_scientific_u_mean6,394,-2.0800455087701764
rare_species_singleton,45509321,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,45509337,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,45509438,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,45509477,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,45509933,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45510188,within_scientific_u_mean6,394,-2.129396890608868
rare_species_singleton,45510209,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,45510504,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,45510548,within_scientific_u_mean6,394,-2.2369124010431602
rare_species_singleton,45510585,within_scientific_u_mean6,394,-2.021881380174576
rare_species_singleton,45510832,within_scientific_u_mean6,394,-2.08357060747294
rare_species_singleton,45511093,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,45511260,within_scientific_u_mean6,394,-2.115296495797813
rare_species_singleton,45511267,within_scientific_u_mean6,394,-2.0923833542298493
rare_species_singleton,45511271,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,45511277,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,45511296,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,45511297,within_scientific_u_mean6,394,-2.1382096373657773
rare_species_singleton,45511492,within_scientific_u_mean6,394,-2.115296495797813
rare_species_singleton,45511493,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,45511494,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,45511531,within_scientific_u_mean6,394,-2.06418256460774
rare_species_singleton,45511624,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45512036,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,45512039,within_scientific_u_mean6,394,-2.2351498516917783
rare_species_singleton,45512066,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45512084,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,45512086,within_scientific_u_mean6,394,-2.1029586503381403
rare_species_singleton,45512091,within_scientific_u_mean6,394,-2.1029586503381403
rare_species_singleton,45512248,within_scientific_u_mean6,394,-2.1135339464464313
rare_species_singleton,45512251,within_scientific_u_mean6,394,-2.06418256460774
rare_species_singleton,45512273,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,45512569,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,45512605,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,45513537,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,45513542,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45513549,within_scientific_u_mean6,394,-2.0941459035812313
rare_species_singleton,45513587,within_scientific_u_mean6,394,-2.1329219893116314
rare_species_singleton,45513821,within_scientific_u_mean6,394,-2.108246298392286
rare_species_singleton,45513870,within_scientific_u_mean6,394,-2.1047211996895223
rare_species_singleton,45513966,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,45514059,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,45514240,within_scientific_u_mean6,394,-2.118821594500577
rare_species_singleton,45514697,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,45515857,within_scientific_u_mean6,394,-2.2104741607724323
rare_species_singleton,45516020,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,45516169,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45516469,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,45516974,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,45517661,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45517731,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,45517756,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,45517788,within_scientific_u_mean6,394,-2.2474876971514512
rare_species_singleton,45517790,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45517890,within_scientific_u_mean6,394,-2.0694702126618854
rare_species_singleton,45517999,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,45518003,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,45518587,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45518794,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,45518912,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,45518969,within_scientific_u_mean6,394,-2.13115943996025
rare_species_singleton,46394217,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,46454284,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,46473744,within_scientific_u_mean6,394,-2.087095706175704
rare_species_singleton,46473747,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,46516728,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,46545536,within_scientific_u_mean6,394,-2.0606574659049763
rare_species_singleton,46549632,within_scientific_u_mean6,394,-2.041269423039776
rare_species_singleton,46559139,within_scientific_u_mean6,394,-2.0800455087701764
rare_species_singleton,46559202,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,46559206,within_scientific_u_mean6,394,-2.118821594500577
rare_species_singleton,46559297,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,46559300,within_scientific_u_mean6,394,-2.097671002283995
rare_species_singleton,46559307,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,46559311,within_scientific_u_mean6,394,-2.1029586503381403
rare_species_singleton,46559412,within_scientific_u_mean6,394,-2.04479452174254
rare_species_singleton,46559421,within_scientific_u_mean6,394,-2.1329219893116314
rare_species_singleton,46559441,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,46559476,within_scientific_u_mean6,394,-2.1258717919061043
rare_species_singleton,46559486,within_scientific_u_mean6,394,-2.13115943996025
rare_species_singleton,46559713,within_scientific_u_mean6,394,-2.04479452174254
rare_species_singleton,46559744,within_scientific_u_mean6,394,-2.06418256460774
rare_species_singleton,46559745,within_scientific_u_mean6,394,-2.0165937321204304
rare_species_singleton,46559748,within_scientific_u_mean6,394,-2.1346845386630133
rare_species_singleton,46559756,within_scientific_u_mean6,394,-2.129396890608868
rare_species_singleton,46559780,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,46559786,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,46559787,within_scientific_u_mean6,394,-2.0624200152563583
rare_species_singleton,46559790,within_scientific_u_mean6,394,-2.0923833542298493
rare_species_singleton,46559793,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,46559800,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,46559811,within_scientific_u_mean6,394,-2.1716980750420323
rare_species_singleton,46559813,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,46559814,within_scientific_u_mean6,394,-2.0677076633105034
rare_species_singleton,46559947,within_scientific_u_mean6,394,-2.0712327620132673
rare_species_singleton,46559948,within_scientific_u_mean6,394,-2.0694702126618854
rare_species_singleton,46559951,within_scientific_u_mean6,394,-2.1135339464464313
rare_species_singleton,46560148,within_scientific_u_mean6,394,-2.118821594500577
rare_species_singleton,46560151,within_scientific_u_mean6,394,-2.0906208048784674
rare_species_singleton,46560177,within_scientific_u_mean6,394,-2.08357060747294
rare_species_singleton,46560201,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,46560310,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,46560323,within_scientific_u_mean6,394,-2.15054748282545
rare_species_singleton,46560360,within_scientific_u_mean6,394,-2.0800455087701764
rare_species_singleton,46560546,within_scientific_u_mean6,394,-2.1470223841226863
rare_species_singleton,46560555,within_scientific_u_mean6,394,-2.065945113959122
rare_species_singleton,46560594,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,46560871,within_scientific_u_mean6,394,-2.118821594500577
rare_species_singleton,46560977,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,46561008,within_scientific_u_mean6,394,-2.152310032176832
rare_species_singleton,46561012,within_scientific_u_mean6,394,-2.1470223841226863
rare_species_singleton,46561018,within_scientific_u_mean6,394,-2.110008847743668
rare_species_singleton,46561068,within_scientific_u_mean6,394,-2.074757860716031
rare_species_singleton,46561158,within_scientific_u_mean6,394,-2.08357060747294
rare_species_singleton,46561170,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,46563153,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,46564942,within_scientific_u_mean6,394,-2.1135339464464313
rare_species_singleton,46567771,within_scientific_u_mean6,394,-2.0906208048784674
rare_species_singleton,46567809,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,46570095,within_scientific_u_mean6,394,-2.076520410067413
rare_species_singleton,46570656,within_scientific_u_mean6,394,-2.06418256460774
rare_species_singleton,46570657,within_scientific_u_mean6,394,-2.1135339464464313
rare_species_singleton,46571820,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,46571863,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,46577312,within_scientific_u_mean6,394,-2.085333156824322
rare_species_singleton,46578204,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,46578271,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,46578887,within_scientific_u_mean6,394,-2.039506873688394
rare_species_singleton,46579618,within_scientific_u_mean6,394,-2.0677076633105034
rare_species_singleton,46579619,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,46579700,within_scientific_u_mean6,394,-2.108246298392286
rare_species_singleton,46580005,within_scientific_u_mean6,394,-2.1364470880143953
rare_species_singleton,46580048,within_scientific_u_mean6,394,-2.108246298392286
rare_species_singleton,46580724,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,46581467,within_scientific_u_mean6,394,-2.0800455087701764
rare_species_singleton,46582216,within_scientific_u_mean6,394,-2.055369817850831
rare_species_singleton,47043290,within_scientific_u_mean6,394,-2.1893235685558503
rare_species_singleton,47044474,within_scientific_u_mean6,394,-2.088858255527086
rare_species_singleton,47044557,within_scientific_u_mean6,394,-2.106483749040904
rare_species_singleton,47045523,within_scientific_u_mean6,394,-2.115296495797813
rare_species_singleton,47047493,within_scientific_u_mean6,394,-2.0994335516353764
rare_species_singleton,47047909,within_scientific_u_mean6,394,-2.0818080581215583
rare_species_singleton,47048632,within_scientific_u_mean6,394,-2.074757860716031
rare_species_singleton,47049694,within_scientific_u_mean6,394,-2.0959084529326133
rare_species_singleton,47363970,within_scientific_u_mean6,394,-2.117059045149195
rare_species_singleton,51259222,within_scientific_u_mean6,394,-2.11177139709505
rare_species_singleton,51263523,within_scientific_u_mean6,394,-2.1558351308795953
rare_species_singleton,51263525,within_scientific_u_mean6,394,-2.1011961009867584
rare_species_singleton,52572074,within_scientific_u_mean6,394,-2.06418256460774
rare_species_singleton,52691998,within_scientific_u_mean6,394,-2.228099654286251


==> anc/sources/menu_comparisons.csv <==
source,model,phase,view,menu_a,menu_b,policy_a,policy_b,accuracy_a_minus_b,disagreement
iwildcam,general_clip_l14,development,full,original_ensemble4,best_single12,dual4,dual:t0,-0.010650206758510338,0.1038511749261368
iwildcam,general_clip_l14,development,full,joint16,best_single12,dual:t0,dual:t0,0.0,0.0
iwildcam,general_clip_l14,development,full,joint16,original_ensemble4,dual:t0,dual4,0.010650206758510338,0.1038511749261368
iwildcam,general_clip_l14,development,selected,original_ensemble4,best_single12,dual4,dual:t0,-0.013392857142857142,0.10267857142857142
iwildcam,general_clip_l14,development,selected,joint16,best_single12,dual:t0,dual:t0,0.0,0.0
iwildcam,general_clip_l14,development,selected,joint16,original_ensemble4,dual:t0,dual4,0.013392857142857142,0.10267857142857142
iwildcam,general_clip_l14,development,rejected,original_ensemble4,best_single12,dual4,dual:t0,0.0,0.11830357142857142
iwildcam,general_clip_l14,development,rejected,joint16,best_single12,dual:t0,dual:t0,0.0,0.0
iwildcam,general_clip_l14,development,rejected,joint16,original_ensemble4,dual:t0,dual4,0.0,0.11830357142857142
iwildcam,general_clip_l14,confirmation,full,original_ensemble4,best_single12,dual4,dual:t0,-0.003019004300165468,0.09896184405259031
iwildcam,general_clip_l14,confirmation,full,joint16,best_single12,dual:t0,dual:t0,0.0,0.0
iwildcam,general_clip_l14,confirmation,full,joint16,original_ensemble4,dual:t0,dual4,0.003019004300165468,0.09896184405259031
iwildcam,general_clip_l14,confirmation,selected,original_ensemble4,best_single12,dual4,dual:t0,-0.00390625,0.09681919642857142
iwildcam,general_clip_l14,confirmation,selected,joint16,best_single12,dual:t0,dual:t0,0.0,0.0
iwildcam,general_clip_l14,confirmation,selected,joint16,original_ensemble4,dual:t0,dual4,0.00390625,0.09681919642857142
iwildcam,general_clip_l14,confirmation,rejected,original_ensemble4,best_single12,dual4,dual:t0,-0.0003759695830627103,0.12141388267298206
iwildcam,general_clip_l14,confirmation,rejected,joint16,best_single12,dual:t0,dual:t0,0.0,0.0
iwildcam,general_clip_l14,confirmation,rejected,joint16,original_ensemble4,dual:t0,dual4,0.0003759695830627103,0.12141388267298206
iwildcam,bioclip2,development,full,original_ensemble4,best_single12,scientific4,scientific:t2,-0.008868071655971718,0.1429753498199538
iwildcam,bioclip2,development,full,joint16,best_single12,scientific:t2,scientific:t2,0.0,0.0
iwildcam,bioclip2,development,full,joint16,original_ensemble4,scientific:t2,scientific4,0.008868071655971718,0.1429753498199538
iwildcam,bioclip2,development,selected,original_ensemble4,best_single12,scientific4,scientific:t2,-0.011160714285714286,0.13169642857142858
iwildcam,bioclip2,development,selected,joint16,best_single12,scientific:t2,scientific:t2,0.0,0.0
iwildcam,bioclip2,development,selected,joint16,original_ensemble4,scientific:t2,scientific4,0.011160714285714286,0.13169642857142858
iwildcam,bioclip2,development,rejected,original_ensemble4,best_single12,scientific4,scientific:t2,-0.004464285714285714,0.19732142857142856
iwildcam,bioclip2,development,rejected,joint16,best_single12,scientific:t2,scientific:t2,0.0,0.0
iwildcam,bioclip2,development,rejected,joint16,original_ensemble4,scientific:t2,scientific4,0.004464285714285714,0.19732142857142856
iwildcam,bioclip2,confirmation,full,original_ensemble4,best_single12,scientific4,scientific:t2,-0.011905059027509829,0.1486001034317829
iwildcam,bioclip2,confirmation,full,joint16,best_single12,scientific:t2,scientific:t2,0.0,0.0
iwildcam,bioclip2,confirmation,full,joint16,original_ensemble4,scientific:t2,scientific4,0.011905059027509829,0.1486001034317829
iwildcam,bioclip2,confirmation,selected,original_ensemble4,best_single12,scientific4,scientific:t2,-0.012834821428571428,0.13420758928571427
iwildcam,bioclip2,confirmation,selected,joint16,best_single12,scientific:t2,scientific:t2,0.0,0.0
iwildcam,bioclip2,confirmation,selected,joint16,original_ensemble4,scientific:t2,scientific4,0.012834821428571428,0.13420758928571427
iwildcam,bioclip2,confirmation,rejected,original_ensemble4,best_single12,scientific4,scientific:t2,-0.009844548633479904,0.20278184694992216
iwildcam,bioclip2,confirmation,rejected,joint16,best_single12,scientific:t2,scientific:t2,0.0,0.0
iwildcam,bioclip2,confirmation,rejected,joint16,original_ensemble4,scientific:t2,scientific4,0.009844548633479904,0.20278184694992216
iwildcam,bioclip25_h14,development,full,original_ensemble4,best_single12,dual4,dual:t2,-0.011339826882713204,0.11958693635345603
iwildcam,bioclip25_h14,development,full,joint16,best_single12,dual:t2,dual:t2,0.0,0.0
iwildcam,bioclip25_h14,development,full,joint16,original_ensemble4,dual:t2,dual4,0.011339826882713204,0.11958693635345603
iwildcam,bioclip25_h14,development,selected,original_ensemble4,best_single12,dual4,dual:t2,-0.006696428571428571,0.09821428571428571
iwildcam,bioclip25_h14,development,selected,joint16,best_single12,dual:t2,dual:t2,0.0,0.0
iwildcam,bioclip25_h14,development,selected,joint16,original_ensemble4,dual:t2,dual4,0.006696428571428571,0.09821428571428571
iwildcam,bioclip25_h14,development,rejected,original_ensemble4,best_single12,dual4,dual:t2,-0.011160714285714286,0.19910714285714284
iwildcam,bioclip25_h14,development,rejected,joint16,best_single12,dual:t2,dual:t2,0.0,0.0
iwildcam,bioclip25_h14,development,rejected,joint16,original_ensemble4,dual:t2,dual4,0.011160714285714286,0.19910714285714284
iwildcam,bioclip25_h14,confirmation,full,original_ensemble4,best_single12,dual4,dual:t2,-0.0003882710971968001,0.1270095670586424
iwildcam,bioclip25_h14,confirmation,full,joint16,best_single12,dual:t2,dual:t2,0.0,0.0
iwildcam,bioclip25_h14,confirmation,full,joint16,original_ensemble4,dual:t2,dual4,0.0003882710971968001,0.1270095670586424
iwildcam,bioclip25_h14,confirmation,selected,original_ensemble4,best_single12,dual4,dual:t2,0.0005580357142857143,0.10295758928571429
iwildcam,bioclip25_h14,confirmation,selected,joint16,best_single12,dual:t2,dual:t2,0.0,0.0
iwildcam,bioclip25_h14,confirmation,selected,joint16,original_ensemble4,dual:t2,dual4,-0.0005580357142857143,0.10295758928571429
iwildcam,bioclip25_h14,confirmation,rejected,original_ensemble4,best_single12,dual4,dual:t2,-0.004143123731260867,0.20619252369677143
iwildcam,bioclip25_h14,confirmation,rejected,joint16,best_single12,dual:t2,dual:t2,0.0,0.0
iwildcam,bioclip25_h14,confirmation,rejected,joint16,original_ensemble4,dual:t2,dual4,0.004143123731260867,0.20619252369677143
rare_species_singleton,general_clip_l14,development,full,original_ensemble4,best_single12,common4,dual:t2,-0.0008016877637130801,0.31978902953586497
rare_species_singleton,general_clip_l14,development,full,joint16,best_single12,dual:t2,dual:t2,0.0,0.0
rare_species_singleton,general_clip_l14,development,full,joint16,original_ensemble4,dual:t2,common4,0.0008016877637130801,0.31978902953586497
rare_species_singleton,general_clip_l14,confirmation,full,original_ensemble4,best_single12,common4,dual:t2,-0.004080569036540418,0.3280309897511814
rare_species_singleton,general_clip_l14,confirmation,full,joint16,best_single12,dual:t2,dual:t2,0.0,0.0
rare_species_singleton,general_clip_l14,confirmation,full,joint16,original_ensemble4,dual:t2,common4,0.004080569036540418,0.3280309897511814
rare_species_singleton,bioclip2,development,full,original_ensemble4,best_single12,scientific4,scientific:t2,-0.006329113924050633,0.07780590717299578
rare_species_singleton,bioclip2,development,full,joint16,best_single12,scientific:t2,scientific:t2,0.0,0.0
rare_species_singleton,bioclip2,development,full,joint16,original_ensemble4,scientific:t2,scientific4,0.006329113924050633,0.07780590717299578
rare_species_singleton,bioclip2,confirmation,full,original_ensemble4,best_single12,scientific4,scientific:t2,0.0030686612965093976,0.07585805773752939
rare_species_singleton,bioclip2,confirmation,full,joint16,best_single12,scientific:t2,scientific:t2,0.0,0.0
rare_species_singleton,bioclip2,confirmation,full,joint16,original_ensemble4,scientific:t2,scientific4,-0.0030686612965093976,0.07585805773752939
rare_species_singleton,bioclip25_h14,development,full,original_ensemble4,best_single12,scientific4,scientific:t0,-0.01139240506329114,0.06413502109704641
rare_species_singleton,bioclip25_h14,development,full,joint16,best_single12,scientific:t0,scientific:t0,0.0,0.0
rare_species_singleton,bioclip25_h14,development,full,joint16,original_ensemble4,scientific:t0,scientific4,0.01139240506329114,0.06413502109704641
rare_species_singleton,bioclip25_h14,confirmation,full,original_ensemble4,best_single12,scientific4,scientific:t0,-0.008242023982255132,0.05920056369973816
rare_species_singleton,bioclip25_h14,confirmation,full,joint16,best_single12,scientific:t0,scientific:t0,0.0,0.0
rare_species_singleton,bioclip25_h14,confirmation,full,joint16,original_ensemble4,scientific:t0,scientific4,0.008242023982255132,0.05920056369973816


==> anc/sources/paired_bank_interaction_bounds.csv <==
model_a,model_b,contrast,metric,metric_kind,channel,view,estimate_pp,lower_pp,upper_pp,halfwidth_pp,per_image_range_min,per_image_range_max,variance_proxy,family_size,alpha,exploratory_after_all_bank_outcomes
general_clip_l14,bioclip2,b_minus_a,matched_cross:t0,old_single,cross,full,-38.894478636993185,-44.918272488366675,-32.870684785619694,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t0,old_single,cross,selected,-44.22433035714282,-51.43608726517375,-37.01257344911188,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t0,old_single,cross,rejected,-23.292952049021636,-29.075221371854195,-17.51068272618908,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t1,old_single,cross,full,-34.076370785564905,-40.100164636938395,-28.052576934191407,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t1,old_single,cross,selected,-37.890624999999986,-45.10238190803091,-30.678868091969058,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t1,old_single,cross,rejected,-23.54779546327856,-29.330064786111116,-17.76552614044601,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t2,old_single,cross,full,-38.2555925971777,-44.27938644855119,-32.231798745804205,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t2,old_single,cross,selected,-43.2756696428571,-50.48742655088804,-36.063912734826175,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t2,old_single,cross,rejected,-22.658440578341462,-28.440709901174017,-16.876171255508908,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t3,old_single,cross,full,-35.894604756829565,-41.91839860820306,-29.870810905456075,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t3,old_single,cross,selected,-39.81584821428569,-47.027605122316615,-32.60409130625476,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross:t3,old_single,cross,rejected,-23.992462306455522,-29.774731629288077,-18.21019298362297,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t1,old_single,common,full,11.41927224405813,5.395478392684634,17.443066095431625,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t1,old_single,common,selected,10.937499999999998,3.7257430919690706,18.149256908030925,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t1,old_single,common,rejected,18.9059120182827,13.123642695450144,24.688181341115257,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t2,old_single,common,full,-4.144629782913223,-10.16842363428672,1.8791640684602713,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t2,old_single,common,selected,-4.631696428571427,-11.843453336602355,2.5800604794595006,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t2,old_single,common,rejected,1.4110804916177269,-4.371188831214828,7.193349814450281,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t3,old_single,common,full,-0.9745716779069827,-6.998365529280477,5.049222173466513,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t3,old_single,common,selected,-1.4508928571428565,-8.662649765173784,5.760864050888072,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t0:t3,old_single,common,rejected,4.803018370383441,-0.9792509524491135,10.585287693215996,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t1:t2,old_single,common,full,1.6835455024883303,-4.340248348885164,7.707339353861825,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t1:t2,old_single,common,selected,0.8928571428571427,-6.318899765173786,8.10461405088807,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t1:t2,old_single,common,rejected,7.328629060452779,1.5463597376202245,13.110898383285335,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t1:t3,old_single,common,full,-15.058718136084062,-21.082511987457558,-9.034924284710568,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t1:t3,old_single,common,selected,-14.034598214285715,-21.246355122316643,-6.822841306254787,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t1:t3,old_single,common,rejected,-17.838287984291842,-23.620557307124397,-12.056018661459287,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t2:t3,old_single,common,full,-4.635133743021293,-10.658927594394788,1.388660108352202,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t2:t3,old_single,common,selected,-5.608258928571427,-12.820015836602355,1.6034979794595006,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common:t2:t3,old_single,common,rejected,-1.0632866197092303,-6.845555942541785,4.7189827031233245,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t1,old_single,scientific,full,2.2592888879682924,-3.764504963405203,8.283082739341788,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t1,old_single,scientific,selected,2.0647321428571423,-5.147024765173786,9.27648905088807,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t1,old_single,scientific,rejected,4.050208487910216,-1.7320608349223388,9.832477810742771,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t2,old_single,scientific,full,-4.85376545671382,-10.877559308087314,1.170028394659675,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t2,old_single,scientific,selected,-4.687499999999998,-11.899256908030926,2.5242569080309294,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t2,old_single,scientific,rejected,-6.274044725057913,-12.056314047890467,-0.4917754022253584,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t3,old_single,scientific,full,-12.775315244972612,-18.799109096346108,-6.751521393599118,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t3,old_single,scientific,selected,-14.48102678571429,-21.69278369374522,-7.269269877683363,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t0:t3,old_single,scientific,rejected,-8.669275705540102,-14.451545028372657,-2.8870063827075465,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t1:t2,old_single,scientific,full,0.5332949811017157,-5.490498870271779,6.557088832475211,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t1:t2,old_single,scientific,selected,0.3348214285714284,-6.876935479459499,7.546578336602357,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t1:t2,old_single,scientific,rejected,-1.060984845936862,-6.843254168769416,4.721284476895693,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t1:t3,old_single,scientific,full,-16.413964394426227,-22.43775824579972,-10.390170543052731,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t1:t3,old_single,scientific,selected,-18.582589285714295,-25.79434619374522,-11.370832377683367,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t1:t3,old_single,scientific,rejected,-10.515456953308854,-16.29772627614141,-4.7331876304763005,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t2:t3,old_single,scientific,full,-14.350724897264897,-20.374518748638394,-8.326931045891401,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t2:t3,old_single,scientific,selected,-15.820312500000004,-23.03206940803093,-8.608555591969075,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific:t2:t3,old_single,scientific,rejected,-11.438847358844471,-17.221116681677024,-5.656578036011917,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross_mean4,old_mean,cross,full,-36.780261694141345,-42.804055545514835,-30.756467842767847,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross_mean4,old_mean,cross,selected,-41.30161830357142,-48.51337521160235,-34.0898613955405,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,matched_cross_mean4,old_mean,cross,rejected,-23.372912599274276,-29.15518192210683,-17.59064327644172,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common_mean6,old_mean,common,full,-1.9517059322298487,-7.975499783603343,4.072087919143646,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common_mean6,old_mean,common,selected,-2.3158482142857135,-9.527605122316642,4.8959086937452145,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_common_mean6,old_mean,common,rejected,2.2578442227892603,-3.5244251000432945,8.040113545621816,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific_mean6,old_mean,scientific,full,-7.6001976873845924,-13.623991538758087,-1.5764038360110977,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific_mean6,old_mean,scientific,selected,-8.528645833333336,-15.740402741364262,-1.3168889253024076,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,within_scientific_mean6,old_mean,scientific,rejected,-5.651400183462997,-11.433669506295551,0.130869139369557,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:cross_mean,bank_mean,cross,full,-19.912493231584673,-25.93628708295817,-13.888699380211179,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:cross_mean,bank_mean,cross,selected,-22.30538504464287,-29.517141952673796,-15.093628136611938,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:cross_mean,bank_mean,cross,rejected,-14.3937490118774,-20.176018334709955,-8.611479689044845,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:common_mean,bank_mean,common,full,7.581587339140391,1.5577934877668966,13.605381190513889,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:common_mean,bank_mean,common,selected,6.928949338833634,-0.28280756919729366,14.140706246864562,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:common_mean,bank_mean,common,rejected,11.32345188962606,5.5411825667935055,17.10572121245861,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:scientific_mean,bank_mean,scientific,full,12.92799776299218,6.904203911618685,18.951791614365675,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:scientific_mean,bank_mean,scientific,selected,12.710808586686257,5.499051678655328,19.922565494717183,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank80:scientific_mean,bank_mean,scientific,rejected,12.07055156448012,6.288282241647565,17.852820887312674,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:cross_mean,bank_mean,cross,full,-19.672214935313676,-25.69600878668717,-13.648421083940182,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:cross_mean,bank_mean,cross,selected,-22.027930040687156,-29.239686948718084,-14.81617313265623,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:cross_mean,bank_mean,cross,rejected,-14.28110087216671,-20.063370194999266,-8.498831549334156,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:common_mean,bank_mean,common,full,7.510339285063846,1.4865454336903519,13.534133136437344,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:common_mean,bank_mean,common,selected,6.864283033685722,-0.3474738743452055,14.076039941716651,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:common_mean,bank_mean,common,rejected,11.218821392808476,5.436552069975921,17.00109071564103,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:scientific_mean,bank_mean,scientific,full,13.012365396442089,6.988571545068593,19.036159247815583,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:scientific_mean,bank_mean,scientific,selected,12.801015078012703,5.589258169981775,20.01277198604363,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,bank79:scientific_mean,bank_mean,scientific,rejected,12.128969631179364,6.3467003083468105,17.91123895401192,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:cross,bank_interaction,cross,full,16.86776846255665,4.820180759809661,28.915356165303642,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:cross,bank_interaction,cross,selected,18.996233258928562,4.572719442866707,33.41974707499042,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:cross,bank_interaction,cross,rejected,8.979163587396883,-2.585375058268227,20.543702233061993,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:common,bank_interaction,common,full,9.533293271370235,-2.514294431376754,21.580880974117225,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:common,bank_interaction,common,selected,9.244797553119348,-5.178716262942508,23.668311369181204,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:common,bank_interaction,common,rejected,9.0656076668368,-2.498930978828309,20.63014631250191,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:scientific,bank_interaction,scientific,full,20.528195450376767,8.48060774762978,32.57578315312376,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:scientific,bank_interaction,scientific,selected,21.239454420019584,6.815940603957726,35.66296823608144,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction80:scientific,bank_interaction,scientific,rejected,17.72195174794312,6.157413102278012,29.286490393608233,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:cross,bank_interaction,cross,full,17.108046758827644,5.060459056080655,29.155634461574632,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:cross,bank_interaction,cross,selected,19.27368826288427,4.850174446822414,33.69720207894613,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:cross,bank_interaction,cross,rejected,9.091811727107574,-2.4727269185575356,20.656350372772682,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:common,bank_interaction,common,full,9.462045217293698,-2.585542485453292,21.509632920040687,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:common,bank_interaction,common,selected,9.180131247971437,-5.24338256809042,23.60364506403329,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:common,bank_interaction,common,rejected,8.960977170019214,-2.603561475645895,20.525515815684326,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:scientific,bank_interaction,scientific,full,20.612563083826675,8.564975381079687,32.660150786573666,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:scientific,bank_interaction,scientific,selected,21.32966091134604,6.906147095284182,35.753174727407895,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip2,b_minus_a,interaction79:scientific,bank_interaction,scientific,rejected,17.78036981464236,6.215831168977248,29.34490846030747,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t0,old_single,cross,full,-54.25819667573214,-60.281990527105634,-48.23440282435865,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t0,old_single,cross,selected,-58.73325892857134,-65.94501583660227,-51.52150202054041,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t0,old_single,cross,rejected,-40.09149289854478,-45.87376222137733,-34.309223575712224,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t1,old_single,cross,full,-32.8922637872994,-38.91605763867289,-26.868469935925905,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t1,old_single,cross,selected,-37.4720982142857,-44.68385512231663,-30.260341306254766,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t1,old_single,cross,rejected,-17.63169995807991,-23.413969280912468,-11.849430635247355,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t2,old_single,cross,full,-53.299915372226934,-59.32370922360043,-47.276121520853444,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t2,old_single,cross,selected,-57.97991071428563,-65.19166762231656,-50.7681538062547,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t2,old_single,cross,rejected,-37.56465894937539,-43.34692827220795,-31.782389626542834,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t3,old_single,cross,full,-40.059854279441346,-46.083648130814844,-34.036060428067856,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t3,old_single,cross,selected,-44.02901785714282,-51.24077476517375,-36.81726094911188,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross:t3,old_single,cross,rejected,-24.970308156243945,-30.7525774790765,-19.18803883341139,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t1,old_single,common,full,26.02417952585201,20.000385674478515,32.0479733772255,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t1,old_single,common,selected,24.860491071428587,17.64873416339766,32.07224797945951,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t1,old_single,common,rejected,37.16228631402464,31.380016991192083,42.944555636857196,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t2,old_single,common,full,-2.176221909233208,-8.200015760606702,3.847571942140287,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t2,old_single,common,selected,-3.320312499999999,-10.532069408030928,3.8914444080309285,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t2,old_single,common,rejected,6.024198529151934,0.2419292063193794,11.80646785198449,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t3,old_single,common,full,6.77614363185584,0.7523497804823448,12.799937483229334,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t3,old_single,common,selected,6.333705357142855,-0.8780515508880732,13.545462265173782,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t0:t3,old_single,common,rejected,13.22650966200419,7.444240339171635,19.008778984836745,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t1:t2,old_single,common,full,11.832262111879526,5.808468260506032,17.85605596325302,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t1:t2,old_single,common,selected,11.383928571428571,4.172171663397643,18.5956854794595,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t1:t2,old_single,common,rejected,20.35802698199924,14.575757659166689,26.140296304831796,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t1:t3,old_single,common,full,-8.885287769398127,-14.909081620771621,-2.8614939180246326,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t1:t3,old_single,common,selected,-8.565848214285712,-15.77760512231664,-1.3540913062547844,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t1:t3,old_single,common,rejected,-6.006243985008244,-11.7885133078408,-0.22397466217568968,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t2:t3,old_single,common,full,-0.7994768332762433,-6.823270684649738,5.224317018097251,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t2:t3,old_single,common,selected,-0.6138392857142855,-7.825596193745213,6.597917622316643,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common:t2:t3,old_single,common,rejected,1.3105643047621138,-4.471705018070441,7.092833627594669,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t1,old_single,scientific,full,15.728074549241056,9.70428069786756,21.751868400614548,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t1,old_single,scientific,selected,14.48102678571429,7.269269877683363,21.69278369374522,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t1,old_single,scientific,rejected,21.851444025416654,16.0691747025841,27.633713348249213,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t2,old_single,scientific,full,-3.01461778748411,-9.038411638857605,3.009176063889385,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t2,old_single,scientific,selected,-3.822544642857142,-11.03430155088807,3.389212265173786,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t2,old_single,scientific,rejected,0.0876743219342313,-5.694595000898324,5.869943644766786,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t3,old_single,scientific,full,-7.652406199151448,-13.676200050524944,-1.6286123477779537,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t3,old_single,scientific,selected,-11.077008928571427,-18.288765836602355,-3.8652520205404994,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t0:t3,old_single,scientific,rejected,0.2947846258862722,-5.487484696946283,6.077053948718826,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t1:t2,old_single,scientific,full,9.657671544084314,3.63387769271082,15.681465395457812,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t1:t2,old_single,scientific,selected,8.90066964285714,1.6889127348262132,16.11242655088807,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t1:t2,old_single,scientific,rejected,13.791826751131492,8.009557428298937,19.574096073964046,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t1:t3,old_single,scientific,full,-21.540708323798764,-27.56450217517226,-15.51691447242527,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t1:t3,old_single,scientific,selected,-21.791294642857157,-29.00305155088808,-14.579537734826229,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t1:t3,old_single,scientific,rejected,-19.009634773489157,-24.79190409632171,-13.227365450656603,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t2:t3,old_single,scientific,full,-13.415445141036827,-19.439238992410324,-7.391651289663333,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t2:t3,old_single,scientific,selected,-15.98772321428572,-23.199480122316647,-8.775966306254793,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific:t2:t3,old_single,scientific,rejected,-8.343552956926153,-14.12582227975871,-2.561283634093599,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross_mean4,old_mean,cross,full,-45.12755752867499,-51.151351380048496,-39.1037636773015,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross_mean4,old_mean,cross,selected,-49.55357142857143,-56.76532833660236,-42.3418145205405,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,matched_cross_mean4,old_mean,cross,rejected,-30.064539990561016,-35.84680931339357,-24.28227066772846,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common_mean6,old_mean,common,full,5.461933126279963,-0.5618607250935326,11.485726977653457,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common_mean6,old_mean,common,selected,5.013020833333333,-2.198736074697595,12.22477774136426,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_common_mean6,old_mean,common,rejected,12.012556967822317,6.230287644989761,17.794826290654868,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific_mean6,old_mean,scientific,full,-3.3729052263576276,-9.396699077731121,2.650888625015867,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific_mean6,old_mean,scientific,selected,-4.8828125,-12.094569408030928,2.328944408030928,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,within_scientific_mean6,old_mean,scientific,rejected,1.445423665658889,-4.336845657173666,7.227692988491444,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:cross_mean,bank_mean,cross,full,-31.121305479666507,-37.14509933104,-25.097511628293013,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:cross_mean,bank_mean,cross,selected,-33.30287388392858,-40.514630791959505,-26.091116975897656,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:cross_mean,bank_mean,cross,rejected,-22.14508510457999,-27.92735442741255,-16.362815781747436,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:common_mean,bank_mean,common,full,-0.6243405378283382,-6.648134389201833,5.399453313545156,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:common_mean,bank_mean,common,selected,-1.4216666195750443,-8.633423527605972,5.790090288455883,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:common_mean,bank_mean,common,rejected,5.0917785322386555,-0.6904907905938993,10.87404785507121,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:scientific_mean,bank_mean,scientific,full,-0.340080235398368,-6.3638740867718635,5.683713615975127,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:scientific_mean,bank_mean,scientific,selected,-1.3432237511301992,-8.554980659161126,5.868533156900728,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank80:scientific_mean,bank_mean,scientific,rejected,2.275127188105873,-3.507142134726682,8.057396510938428,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:cross_mean,bank_mean,cross,full,-30.828433439209967,-36.852227290583464,-24.804639587836476,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:cross_mean,bank_mean,cross,selected,-32.98097027576854,-40.19272718379947,-25.76921336773761,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:cross_mean,bank_mean,cross,rejected,-21.917915385669044,-27.700184708501602,-16.13564606283649,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:common_mean,bank_mean,common,full,-0.738896726384767,-6.762690577758263,5.284897124988728,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:common_mean,bank_mean,common,selected,-1.5382568710298135,-8.750013779060742,5.673500037001114,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:common_mean,bank_mean,common,rejected,4.964778711410126,-0.8174906114224285,10.747048034242681,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:scientific_mean,bank_mean,scientific,full,-0.3541182170729917,-6.377912068446487,5.669675634300503,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:scientific_mean,bank_mean,scientific,selected,-1.3524713682941527,-8.564228276325082,5.859285539736775,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,bank79:scientific_mean,bank_mean,scientific,rejected,2.2117180316794585,-3.5705512911530963,7.993987354512014,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:cross,bank_interaction,cross,full,14.00625204900848,1.9586643462614906,26.05383975175547,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:cross,bank_interaction,cross,selected,16.250697544642854,1.827183728581,30.67421136070471,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:cross,bank_interaction,cross,rejected,7.91945488598103,-3.6450837596840797,19.48399353164614,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:common,bank_interaction,common,full,-6.086273664108301,-18.133861366855292,5.9613140386386885,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:common,bank_interaction,common,selected,-6.434687452908379,-20.858201268970234,7.988826363153477,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:common,bank_interaction,common,rejected,-6.920778435583662,-18.48531708124877,4.643760210081448,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:scientific,bank_interaction,scientific,full,3.0328249909592615,-9.014762711787728,15.080412693706252,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:scientific,bank_interaction,scientific,selected,3.5395887488698015,-10.883925067192054,17.963102564931656,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction80:scientific,bank_interaction,scientific,rejected,0.8297035224469834,-10.734835123218126,12.394242168112093,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:cross,bank_interaction,cross,full,14.299124089464996,2.251536386718006,26.346711792211984,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:cross,bank_interaction,cross,selected,16.572601152802893,2.1490873367410375,30.996114968864752,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:cross,bank_interaction,cross,rejected,8.146624604891981,-3.417914040773129,19.71116325055709,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:common,bank_interaction,common,full,-6.200829852664729,-18.24841755541172,5.846757850082261,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:common,bank_interaction,common,selected,-6.551277704363147,-20.974791520425,7.872236111698709,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:common,bank_interaction,common,rejected,-7.04777825641219,-18.6123169020773,4.516760389252919,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:scientific,bank_interaction,scientific,full,3.0187870092846367,-9.028800693462353,15.066374712031628,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:scientific,bank_interaction,scientific,selected,3.5303411317058475,-10.893172684356008,17.953854947767702,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
general_clip_l14,bioclip25_h14,b_minus_a,interaction79:scientific,bank_interaction,scientific,rejected,0.7662943660205691,-10.79824427964454,12.330833011685678,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t0,old_single,cross,full,-15.363718038739002,-21.3875118901125,-9.339924187365508,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t0,old_single,cross,selected,-14.508928571428573,-21.7206854794595,-7.297171663397645,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t0,old_single,cross,rejected,-16.798540849523196,-22.580810172355754,-11.016271526690643,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t1,old_single,cross,full,1.184106998265515,-4.83968685310798,7.207900849639009,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t1,old_single,cross,selected,0.4185267857142856,-6.793230122316643,7.630283693745213,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t1,old_single,cross,rejected,5.916095505198637,0.13382618236608274,11.698364828031192,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t2,old_single,cross,full,-15.04432277504928,-21.06811662642277,-9.020528923675784,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t2,old_single,cross,selected,-14.704241071428575,-21.915997979459505,-7.492484163397648,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t2,old_single,cross,rejected,-14.906218371033967,-20.68848769386652,-9.123949048201412,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t3,old_single,cross,full,-4.165249522611786,-10.18904337398528,1.858544328761709,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t3,old_single,cross,selected,-4.2131696428571415,-11.42492655088807,2.998587265173786,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross:t3,old_single,cross,rejected,-0.9778458497884261,-6.760115172620981,4.804423473044128,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t1,old_single,common,full,14.604907281793864,8.581113430420368,20.62870113316736,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t1,old_single,common,selected,13.922991071428575,6.711234163397648,21.134747979459505,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t1,old_single,common,rejected,18.256374295741978,12.474104972909423,24.038643618574536,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t2,old_single,common,full,1.9684078736800146,-4.05538597769348,7.992201725053509,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t2,old_single,common,selected,1.3113839285714284,-5.900372979459499,8.523140836602357,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t2,old_single,common,rejected,4.613118037534208,-1.169151285298347,10.395387360366762,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t3,old_single,common,full,7.750715309762822,1.7269214583893273,13.774509161136317,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t3,old_single,common,selected,7.784598214285713,0.5728413062547844,14.99635512231664,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t0:t3,old_single,common,rejected,8.423491291620753,2.641221968788199,14.205760614453308,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t1:t2,old_single,common,full,10.148716609391197,4.124922758017702,16.17251046076469,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t1:t2,old_single,common,selected,10.491071428571427,3.2793145205404994,17.702828336602355,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t1:t2,old_single,common,rejected,13.029397921546451,7.247128598713896,18.811667244379006,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t1:t3,old_single,common,full,6.173430366685929,0.1496365153124346,12.197224218059425,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t1:t3,old_single,common,selected,5.468749999999998,-1.7430069080309294,12.680506908030925,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t1:t3,old_single,common,rejected,11.832043999283606,6.04977467645105,17.61431332211616,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t2:t3,old_single,common,full,3.8356569097450484,-2.1881369416284464,9.859450761118543,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t2:t3,old_single,common,selected,4.9944196428571415,-2.217337265173786,12.20617655088807,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common:t2:t3,old_single,common,rejected,2.3738509244713444,-3.4084183983612104,8.1561202473039,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t1,old_single,scientific,full,13.468785661272767,7.444991809899272,19.492579512646262,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t1,old_single,scientific,selected,12.416294642857142,5.204537734826214,19.62805155088807,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t1,old_single,scientific,rejected,17.801235537506436,12.018966214673881,23.583504860338987,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t2,old_single,scientific,full,1.8391476692297108,-4.1846461821437835,7.862941520603206,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t2,old_single,scientific,selected,0.8649553571428569,-6.34680155088807,8.076712265173786,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t2,old_single,scientific,rejected,6.361719046992147,0.579449724159592,12.1439883698247,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t3,old_single,scientific,full,5.1229090458211575,-0.9008848055523371,11.146702897194652,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t3,old_single,scientific,selected,3.4040178571428563,-3.8077390508880717,10.615774765173784,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t0:t3,old_single,scientific,rejected,8.96406033142637,3.1817910085938164,14.746329654258927,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t1:t2,old_single,scientific,full,9.124376562982597,3.1005827116091025,15.148170414356093,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t1:t2,old_single,scientific,selected,8.565848214285712,1.3540913062547844,15.77760512231664,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t1:t2,old_single,scientific,rejected,14.852811597068355,9.0705422742358,20.63508091990091,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t1:t3,old_single,scientific,full,-5.126743929372539,-11.150537780746033,0.8970499220009559,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t1:t3,old_single,scientific,selected,-3.2087053571428563,-10.420462265173784,4.003051550888072,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t1:t3,old_single,scientific,rejected,-8.494177820180308,-14.276447143012863,-2.7119084973477534,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t2:t3,old_single,scientific,full,0.9352797562280687,-5.088514095145426,6.959073607601564,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t2:t3,old_single,scientific,selected,-0.16741071428571416,-7.379167622316642,7.0443461937452145,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific:t2:t3,old_single,scientific,rejected,3.095294401918314,-2.6869749209142406,8.877563724750868,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross_mean4,old_mean,cross,full,-8.347295834533641,-14.371089685907135,-2.3235019831601464,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross_mean4,old_mean,cross,selected,-8.251953125,-15.463710033030928,-1.040196216969072,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,matched_cross_mean4,old_mean,cross,rejected,-6.691627391286735,-12.47389671411929,-0.9093580684541802,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common_mean6,old_mean,common,full,7.413639058509814,1.3898452071363185,13.437432909883306,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common_mean6,old_mean,common,selected,7.328869047619048,0.11711213958812,14.540625955649977,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_common_mean6,old_mean,common,rejected,9.754712745033057,3.9724434222005027,15.536982067865612,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific_mean6,old_mean,scientific,full,4.227292461026961,-1.7965013903465339,10.251086312400457,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific_mean6,old_mean,scientific,selected,3.645833333333333,-3.565923574697595,10.85759024136426,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,within_scientific_mean6,old_mean,scientific,rejected,7.096823849121886,1.3145545262893312,12.879093171954443,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:cross_mean,bank_mean,cross,full,-11.208812248081818,-17.232606099455314,-5.185018396708324,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:cross_mean,bank_mean,cross,selected,-10.997488839285714,-18.20924574731664,-3.785731931254785,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:cross_mean,bank_mean,cross,rejected,-7.751336092702587,-13.533605415535144,-1.9690667698700328,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:common_mean,bank_mean,common,full,-8.205927876968733,-14.229721728342227,-2.182134025595238,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:common_mean,bank_mean,common,selected,-8.35061595840868,-15.562372866439608,-1.1388590503777523,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:common_mean,bank_mean,common,rejected,-6.231673357387404,-12.013942680219959,-0.449404034554849,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:scientific_mean,bank_mean,scientific,full,-13.268077998390545,-19.291871849764043,-7.2442841470170505,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:scientific_mean,bank_mean,scientific,selected,-14.054032337816455,-21.265789245847383,-6.842275429785527,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank80:scientific_mean,bank_mean,scientific,rejected,-9.795424376374248,-15.577693699206801,-4.013155053541693,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:cross_mean,bank_mean,cross,full,-11.156218503896282,-17.180012355269774,-5.132424652522786,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:cross_mean,bank_mean,cross,selected,-10.953040235081374,-18.164797143112303,-3.741283327050446,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:cross_mean,bank_mean,cross,rejected,-7.636814513502323,-13.419083836334877,-1.8545451906697679,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:common_mean,bank_mean,common,full,-8.249236011448614,-14.27302986282211,-2.2254421600751195,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:common_mean,bank_mean,common,selected,-8.402539904715537,-15.614296812746463,-1.1907829966846097,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:common_mean,bank_mean,common,rejected,-6.25404268139835,-12.036312004230904,-0.47177335856579544,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:scientific_mean,bank_mean,scientific,full,-13.36648361351509,-19.390277464888584,-7.342689762141595,6.023793851373495,-1.0,1.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:scientific_mean,bank_mean,scientific,selected,-14.153486446306854,-21.36524335433778,-6.941729538275926,7.211756908030928,-1.0,1.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,bank79:scientific_mean,bank_mean,scientific,rejected,-9.917251599499906,-15.69952092233246,-4.134982276667351,5.782269322832555,-1.0,1.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:cross,bank_interaction,cross,full,-2.86151641354818,-14.909104116295168,9.186071289198809,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:cross,bank_interaction,cross,selected,-2.7455357142857135,-17.169049530347568,11.677978101776143,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:cross,bank_interaction,cross,rejected,-1.0597087014158515,-12.62424734708096,10.504829944249257,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:common,bank_interaction,common,full,-15.619566935478543,-27.667154638225533,-3.571979232731554,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:common,bank_interaction,common,selected,-15.679485006027722,-30.102998822089578,-1.2559711899658654,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:common,bank_interaction,common,rejected,-15.986386102420457,-27.55092474808557,-4.421847456755349,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:scientific,bank_interaction,scientific,full,-17.4953704594175,-29.54295816216449,-5.44778275667051,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:scientific,bank_interaction,scientific,selected,-17.69986567114979,-32.12337948721164,-3.2763518550879334,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction80:scientific,bank_interaction,scientific,rejected,-16.892248225496132,-28.456786871161242,-5.327709579831022,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:cross,bank_interaction,cross,full,-2.8089226693626466,-14.856510372109636,9.238665033384343,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:cross,bank_interaction,cross,selected,-2.7010871100813745,-17.12460092614323,11.722426705980482,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:cross,bank_interaction,cross,rejected,-0.9451871222155899,-12.5097257678807,10.619351523449518,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:common,bank_interaction,common,full,-15.662875069958435,-27.710462772705423,-3.6152873672114447,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:common,bank_interaction,common,selected,-15.731408952334586,-30.154922768396442,-1.3078951362727298,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:common,bank_interaction,common,rejected,-16.008755426431406,-27.573294072096516,-4.444216780766297,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:scientific,bank_interaction,scientific,full,-17.59377607454204,-29.64136377728903,-5.54618837179505,12.04758770274699,-2.0,2.0,0.00019466597185195737,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:scientific,bank_interaction,scientific,selected,-17.79931977964019,-32.22283359570204,-3.3758059635783324,14.423513816061856,-2.0,2.0,0.00027901785714285713,279,0.05,True
bioclip2,bioclip25_h14,b_minus_a,interaction79:scientific,bank_interaction,scientific,rejected,-17.014075448621803,-28.578614094286912,-5.449536802956692,11.56453864566511,-2.0,2.0,0.00017936862244897957,279,0.05,True


==> anc/sources/paired_design_bounds.csv <==
model_b,model_a,contrast,metric,view,estimate_pp,lower_pp,upper_pp,halfwidth_pp,family_size,alpha,variance_proxy,exploratory
bioclip2,general_clip_l14,b_minus_a,matched_cross:t0,full,-38.894478636993185,-44.75793536002302,-33.03102191396335,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t0,selected,-44.22433035714282,-51.244129767710156,-37.204530946575474,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t0,rejected,-23.292952049021636,-28.921312974354628,-17.664591123688645,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t1,full,-34.076370785564905,-39.93982750859474,-28.212914062535067,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t1,selected,-37.890624999999986,-44.910424410567316,-30.87082558943265,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t1,rejected,-23.54779546327856,-29.176156388611556,-17.919434537945566,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t2,full,-38.2555925971777,-44.11904932020754,-32.39213587414787,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t2,selected,-43.2756696428571,-50.29546905342445,-36.255870232289766,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t2,rejected,-22.658440578341462,-28.286801503674457,-17.030079653008467,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t3,full,-35.894604756829565,-41.75806147985941,-30.03114803379973,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t3,selected,-39.81584821428569,-46.835647624853024,-32.79604880371835,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,matched_cross:t3,rejected,-23.992462306455522,-29.620823231788517,-18.364101381122527,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t1,full,11.41927224405813,5.5558155210282925,17.282728967087966,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t1,selected,10.937499999999998,3.9177005894326613,17.957299410567334,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t1,rejected,18.9059120182827,13.277551092949707,24.534272943615694,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t2,full,-4.144629782913223,-10.008086505943059,1.7188269401166127,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t2,selected,-4.631696428571427,-11.651495839138764,2.38810298199591,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t2,rejected,1.4110804916177269,-4.217280433715267,7.03944141695072,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t3,full,-0.9745716779069827,-6.838028400936818,4.888885045122854,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t3,selected,-1.4508928571428565,-8.470692267710193,5.5689065534244815,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_common:t0:t3,rejected,4.803018370383441,-0.8253425549495528,10.431379295716434,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_common:t1:t2,full,1.6835455024883303,-4.179911220541506,7.547002225518167,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_common:t1:t2,selected,0.8928571428571427,-6.126942267710195,7.91265655342448,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_common:t1:t2,rejected,7.328629060452779,1.7002681351197855,12.956989985785771,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_common:t1:t3,full,-15.058718136084062,-20.9221748591139,-9.195261413054226,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_common:t1:t3,selected,-14.034598214285715,-21.054397624853053,-7.014798803718378,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_common:t1:t3,rejected,-17.838287984291842,-23.466648909624837,-12.209927058958849,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_common:t2:t3,full,-4.635133743021293,-10.498590466051128,1.2283229800085436,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_common:t2:t3,selected,-5.608258928571427,-12.628058339138764,1.4115404819959099,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_common:t2:t3,rejected,-1.0632866197092303,-6.691647545042224,4.565074305623764,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t1,full,2.2592888879682924,-3.604167835061544,8.122745610998127,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t1,selected,2.0647321428571423,-4.955067267710195,9.08453155342448,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t1,rejected,4.050208487910216,-1.5781524374227778,9.67856941324321,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t2,full,-4.85376545671382,-10.717222179743656,1.0096912663160165,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t2,selected,-4.687499999999998,-11.707299410567336,2.3322994105673387,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t2,rejected,-6.274044725057913,-11.902405650390907,-0.6456837997249193,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t3,full,-12.775315244972612,-18.638771968002448,-6.911858521942777,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t3,selected,-14.48102678571429,-21.50082619628163,-7.4612273751469536,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t0:t3,rejected,-8.669275705540102,-14.297636630873095,-3.0409147802071073,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t1:t2,full,0.5332949811017157,-5.33016174192812,6.396751704131552,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t1:t2,selected,0.3348214285714284,-6.6849779819959085,7.354620839138766,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t1:t2,rejected,-1.060984845936862,-6.689345771269855,4.567376079396132,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t1:t3,full,-16.413964394426227,-22.27742111745606,-10.550507671396389,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t1:t3,selected,-18.582589285714295,-25.60238869628163,-11.562789875146958,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t1:t3,rejected,-10.515456953308854,-16.143817878641848,-4.887096027975861,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t2:t3,full,-14.350724897264897,-20.21418162029473,-8.48726817423506,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t2:t3,selected,-15.820312500000004,-22.84011191056734,-8.800513089432666,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_scientific:t2:t3,rejected,-11.438847358844471,-17.067208284177465,-5.810486433511477,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,matched_cross_mean4,full,-36.780261694141345,-42.64371841717118,-30.916804971111507,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,matched_cross_mean4,selected,-41.30161830357142,-48.32141771413876,-34.28181889300409,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,matched_cross_mean4,rejected,-23.372912599274276,-29.001273524607267,-17.744551673941285,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_common_mean6,full,-1.9517059322298487,-7.815162655259685,3.9117507907999878,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_common_mean6,selected,-2.3158482142857135,-9.33564762485305,4.703951196281624,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_common_mean6,rejected,2.2578442227892603,-3.3705167025437333,7.886205148122255,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip2,general_clip_l14,b_minus_a,within_scientific_mean6,full,-7.6001976873845924,-13.463654410414428,-1.7367409643547562,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip2,general_clip_l14,b_minus_a,within_scientific_mean6,selected,-8.528645833333336,-15.548445243900671,-1.5088464227659983,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip2,general_clip_l14,b_minus_a,within_scientific_mean6,rejected,-5.651400183462997,-11.279761108795991,-0.023039258130003876,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t0,full,-54.25819667573214,-60.12165339876198,-48.3947399527023,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t0,selected,-58.73325892857134,-65.75305833913868,-51.713459518004,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t0,rejected,-40.09149289854478,-45.71985382387777,-34.46313197321179,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t1,full,-32.8922637872994,-38.75572051032923,-27.02880706426956,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t1,selected,-37.4720982142857,-44.49189762485304,-30.452298803718357,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t1,rejected,-17.63169995807991,-23.260060883412905,-12.003339032746917,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t2,full,-53.299915372226934,-59.163372095256776,-47.4364586491971,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t2,selected,-57.97991071428563,-64.99971012485297,-50.96011130371829,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t2,rejected,-37.56465894937539,-43.193019874708384,-31.936298024042397,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t3,full,-40.059854279441346,-45.92331100247119,-34.19639755641151,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t3,selected,-44.02901785714282,-51.048817267710156,-37.009218446575474,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross:t3,rejected,-24.970308156243945,-30.59866908157694,-19.34194723091095,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t1,full,26.02417952585201,20.16072280282217,31.887636248881847,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t1,selected,24.860491071428587,17.84069166086125,31.88029048199592,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t1,rejected,37.16228631402464,31.533925388691646,42.79064723935763,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t2,full,-2.176221909233208,-8.039678632263044,3.6872348137966284,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t2,selected,-3.320312499999999,-10.340111910567337,3.699486910567338,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t2,rejected,6.024198529151934,0.3958376038189403,11.652559454484928,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t3,full,6.77614363185584,0.9126869088260035,12.639600354885678,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t3,selected,6.333705357142855,-0.6860940534244825,13.353504767710191,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t0:t3,rejected,13.22650966200419,7.598148736671197,18.854870587337185,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t1:t2,full,11.832262111879526,5.968805388849691,17.695718834909364,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t1:t2,selected,11.383928571428571,4.364129160861234,18.40372798199591,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t1:t2,rejected,20.35802698199924,14.729666056666247,25.986387907332237,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t1:t3,full,-8.885287769398127,-14.748744492427962,-3.021831046368291,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t1:t3,selected,-8.565848214285712,-15.585647624853049,-1.546048803718375,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t1:t3,rejected,-6.006243985008244,-11.634604910341238,-0.37788305967525054,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t2:t3,full,-0.7994768332762433,-6.662933556306079,5.063979889753592,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t2:t3,selected,-0.6138392857142855,-7.633638696281622,6.405960124853053,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common:t2:t3,rejected,1.3105643047621138,-4.31779662057088,6.9389252300951085,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t1,full,15.728074549241056,9.86461782621122,21.591531272270892,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t1,selected,14.48102678571429,7.4612273751469536,21.50082619628163,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t1,rejected,21.851444025416654,16.223083100083663,27.47980495074965,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t2,full,-3.01461778748411,-8.878074510513946,2.8488389355457264,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t2,selected,-3.822544642857142,-10.84234405342448,3.1972547677101955,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t2,rejected,0.0876743219342313,-5.540686603398762,5.716035247267225,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t3,full,-7.652406199151448,-13.515862922181284,-1.7889494761216125,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t3,selected,-11.077008928571427,-18.096808339138764,-4.05720951800409,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t0:t3,rejected,0.2947846258862722,-5.3335762994467215,5.923145551219266,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t1:t2,full,9.657671544084314,3.7942148210544784,15.52112826711415,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t1:t2,selected,8.90066964285714,1.8808702322898039,15.92046905342448,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t1:t2,rejected,13.791826751131492,8.163465825798498,19.420187676464483,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t1:t3,full,-21.540708323798764,-27.4041650468286,-15.67725160076893,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t1:t3,selected,-21.791294642857157,-28.81109405342449,-14.77149523228982,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t1:t3,rejected,-19.009634773489157,-24.637995698822152,-13.38127384815616,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t2:t3,full,-13.415445141036827,-19.278901864066665,-7.551988418006991,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t2:t3,selected,-15.98772321428572,-23.007522624853056,-8.967923803718383,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific:t2:t3,rejected,-8.343552956926153,-13.971913882259146,-2.7151920315931597,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross_mean4,full,-45.12755752867499,-50.991014251704826,-39.26410080564516,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross_mean4,selected,-49.55357142857143,-56.57337083913877,-42.53377201800409,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,matched_cross_mean4,rejected,-30.064539990561016,-35.69290091589401,-24.436179065228025,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common_mean6,full,5.461933126279963,-0.401523596749874,11.325389849309799,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common_mean6,selected,5.013020833333333,-2.0067785772340043,12.03282024390067,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_common_mean6,rejected,12.012556967822317,6.3841960424893225,17.64091789315531,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific_mean6,full,-3.3729052263576276,-9.236361949387465,2.4905514966722087,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific_mean6,selected,-4.8828125,-11.902611910567337,2.1369869105673374,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,general_clip_l14,b_minus_a,within_scientific_mean6,rejected,1.445423665658889,-4.182937259674105,7.073784590991883,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t0,full,-15.363718038739002,-21.22717476176884,-9.500261315709166,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t0,selected,-14.508928571428573,-21.52872798199591,-7.489129160861236,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t0,rejected,-16.798540849523196,-22.42690177485619,-11.170179924190203,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t1,full,1.184106998265515,-4.679349724764322,7.047563721295351,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t1,selected,0.4185267857142856,-6.601272624853053,7.438326196281622,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t1,rejected,5.916095505198637,0.2877345798656436,11.544456430531632,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t2,full,-15.04432277504928,-20.907779498079115,-9.180866052019443,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t2,selected,-14.704241071428575,-21.724040481995914,-7.684441660861238,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t2,rejected,-14.906218371033967,-20.53457929636696,-9.277857445700972,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t3,full,-4.165249522611786,-10.028706245641622,1.6982072004180504,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t3,selected,-4.2131696428571415,-11.23296905342448,2.8066297677101955,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross:t3,rejected,-0.9778458497884261,-6.606206775121421,4.6505150755445674,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t1,full,14.604907281793864,8.741450558764027,20.468364004823698,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t1,selected,13.922991071428575,6.903191660861238,20.942790481995914,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t1,rejected,18.256374295741978,12.628013370408986,23.88473522107497,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t2,full,1.9684078736800146,-3.895048849349822,7.831864596709851,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t2,selected,1.3113839285714284,-5.7084154819959085,8.331183339138766,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t2,rejected,4.613118037534208,-1.015242887798786,10.241478962867202,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t3,full,7.750715309762822,1.8872585867329859,13.61417203279266,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t3,selected,7.784598214285713,0.764798803718375,14.804397624853049,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t0:t3,rejected,8.423491291620753,2.7951303662877596,14.051852216953748,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t1:t2,full,10.148716609391197,4.28525988636136,16.012173332421032,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t1:t2,selected,10.491071428571427,3.47127201800409,17.510870839138764,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t1:t2,rejected,13.029397921546451,7.401036996213457,18.657758846879446,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t1:t3,full,6.173430366685929,0.3099736436560932,12.036887089715766,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t1:t3,selected,5.468749999999998,-1.5510494105673387,12.488549410567336,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t1:t3,rejected,11.832043999283606,6.203683073950611,17.460404924616597,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t2:t3,full,3.8356569097450484,-2.027799813284788,9.699113632774885,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t2:t3,selected,4.9944196428571415,-2.0253797677101955,12.01421905342448,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_common:t2:t3,rejected,2.3738509244713444,-3.2545100008616497,8.002211849804338,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t1,full,13.468785661272767,7.6053289382429305,19.332242384302603,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t1,selected,12.416294642857142,5.396495232289805,19.43609405342448,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t1,rejected,17.801235537506436,12.172874612173441,23.42959646283943,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t2,full,1.8391476692297108,-4.024309053800125,7.7026043922595475,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t2,selected,0.8649553571428569,-6.154844053424481,7.884754767710195,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t2,rejected,6.361719046992147,0.7333581216591528,11.990079972325141,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t3,full,5.1229090458211575,-0.7405476772086784,10.986365768850995,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t3,selected,3.4040178571428563,-3.615781553424481,10.423817267710193,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t0:t3,rejected,8.96406033142637,3.335699406093377,14.592421256759364,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t1:t2,full,9.124376562982597,3.260919839952761,14.987833286012433,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t1:t2,selected,8.565848214285712,1.546048803718375,15.585647624853049,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t1:t2,rejected,14.852811597068355,9.224450671735362,20.481172522401348,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t1:t3,full,-5.126743929372539,-10.990200652402375,0.7367127936572972,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t1:t3,selected,-3.2087053571428563,-10.228504767710193,3.811094053424481,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t1:t3,rejected,-8.494177820180308,-14.122538745513303,-2.8658168948473146,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t2:t3,full,0.9352797562280687,-4.928176966801767,6.798736479257905,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t2:t3,selected,-0.16741071428571416,-7.187210124853051,6.852388696281624,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific:t2:t3,rejected,3.095294401918314,-2.53306652341468,8.723655327251308,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross_mean4,full,-8.347295834533641,-14.210752557563477,-2.483839111503805,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross_mean4,selected,-8.251953125,-15.271752535567337,-1.2321537144326626,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,matched_cross_mean4,rejected,-6.691627391286735,-12.319988316619728,-1.063266465953741,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_common_mean6,full,7.413639058509814,1.550182335479977,13.27709578153965,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_common_mean6,selected,7.328869047619048,0.3090696370517107,14.348668458186387,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_common_mean6,rejected,9.754712745033057,4.126351819700064,15.383073670366052,5.628360925332994,171,0.05,0.00017936862244897957,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific_mean6,full,4.227292461026961,-1.6361642620028753,10.090749184056797,5.863456723029836,171,0.05,0.00019466597185195737,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific_mean6,selected,3.645833333333333,-3.3739660772340043,10.66563274390067,7.019799410567337,171,0.05,0.00027901785714285713,True
bioclip25_h14,bioclip2,b_minus_a,within_scientific_mean6,rejected,7.096823849121886,1.4684629237888922,12.725184774454878,5.628360925332994,171,0.05,0.00017936862244897957,True


==> anc/sources/selected_menu_tradeoffs.csv <==
source,model,phase,view,menu,selected_policy,development_full_accuracy,accuracy,accuracy_minus_default_C0,accuracy_minus_default_S0,disagreement_to_default_C0,disagreement_to_default_S0
iwildcam,general_clip_l14,development,full,best_single12,dual:t0,0.18950649332407102,0.18950649332407102,0.05210099967519785,0.08290549559323449,0.4226942890319339,0.9053808794029676
iwildcam,general_clip_l14,development,full,original_ensemble4,dual4,0.17885628656556068,0.17885628656556068,0.04145079291668751,0.07225528883472415,0.42193258575562775,0.9049811325659893
iwildcam,general_clip_l14,development,full,joint16,dual:t0,0.18950649332407102,0.18950649332407102,0.05210099967519785,0.08290549559323449,0.4226942890319339,0.9053808794029676
iwildcam,general_clip_l14,development,full,best_common_template4,common:t3,0.1566384818775583,0.1566384818775583,0.019232988228685126,0.05003748414672177,0.3082855869749887,0.9234193160714707
iwildcam,general_clip_l14,development,full,best_scientific_template4,scientific:t1,0.1142136433223853,0.1142136433223853,-0.023191850326487858,0.007612645591548782,0.9175258221445599,0.18977624141280225
iwildcam,general_clip_l14,development,full,best_dual_template4,dual:t0,0.18950649332407102,0.18950649332407102,0.05210099967519785,0.08290549559323449,0.4226942890319339,0.9053808794029676
iwildcam,general_clip_l14,development,selected,best_single12,dual:t0,0.18950649332407102,0.22098214285714285,0.0625,0.10714285714285714,0.39955357142857145,0.8995535714285714
iwildcam,general_clip_l14,development,selected,original_ensemble4,dual4,0.17885628656556068,0.20758928571428573,0.049107142857142856,0.09375,0.4017857142857143,0.8973214285714286
iwildcam,general_clip_l14,development,selected,joint16,dual:t0,0.18950649332407102,0.22098214285714285,0.0625,0.10714285714285714,0.39955357142857145,0.8995535714285714
iwildcam,general_clip_l14,development,selected,best_common_template4,common:t3,0.1566384818775583,0.18303571428571427,0.024553571428571428,0.06919642857142858,0.29017857142857145,0.9174107142857143
iwildcam,general_clip_l14,development,selected,best_scientific_template4,scientific:t1,0.1142136433223853,0.12723214285714285,-0.03125,0.013392857142857142,0.9107142857142857,0.15848214285714285
iwildcam,general_clip_l14,development,selected,best_dual_template4,dual:t0,0.18950649332407102,0.22098214285714285,0.0625,0.10714285714285714,0.39955357142857145,0.8995535714285714
iwildcam,general_clip_l14,development,rejected,best_single12,dual:t0,0.18950649332407102,0.015625,0.0,0.008928571428571428,0.5348214285714286,0.9799107142857143
iwildcam,general_clip_l14,development,rejected,original_ensemble4,dual4,0.17885628656556068,0.015625,0.0,0.008928571428571428,0.5191964285714286,0.9821428571428571
iwildcam,general_clip_l14,development,rejected,joint16,dual:t0,0.18950649332407102,0.015625,0.0,0.008928571428571428,0.5348214285714286,0.9799107142857143
iwildcam,general_clip_l14,development,rejected,best_common_template4,common:t3,0.1566384818775583,0.015625,0.0,0.008928571428571428,0.3669642857142857,0.9977678571428571
iwildcam,general_clip_l14,development,rejected,best_scientific_template4,scientific:t1,0.1142136433223853,0.002232142857142857,-0.013392857142857142,-0.004464285714285714,0.9955357142857143,0.31294642857142857
iwildcam,general_clip_l14,development,rejected,best_dual_template4,dual:t0,0.18950649332407102,0.015625,0.0,0.008928571428571428,0.5348214285714286,0.9799107142857143
iwildcam,general_clip_l14,confirmation,full,best_single12,dual:t0,0.18950649332407102,0.18819398973486884,0.041310898926223,0.0742842716951569,0.42586839083187766,0.9016185138414041
iwildcam,general_clip_l14,confirmation,full,original_ensemble4,dual4,0.17885628656556068,0.18517498543470337,0.03829189462605753,0.07126526739499144,0.41739146374293146,0.8981477249788762
iwildcam,general_clip_l14,confirmation,full,joint16,dual:t0,0.18950649332407102,0.18819398973486884,0.041310898926223,0.0742842716951569,0.42586839083187766,0.9016185138414041
iwildcam,general_clip_l14,confirmation,full,best_common_template4,common:t3,0.1566384818775583,0.1452807836083849,-0.0016023072002609429,0.03137106556867296,0.301583369965959,0.9196185040527692
iwildcam,general_clip_l14,confirmation,full,best_scientific_template4,scientific:t1,0.1142136433223853,0.11566189163113358,-0.031221199177512267,0.0017521735914216325,0.9179184965809731,0.2023496881810455
iwildcam,general_clip_l14,confirmation,full,best_dual_template4,dual:t0,0.18950649332407102,0.18819398973486884,0.041310898926223,0.0742842716951569,0.42586839083187766,0.9016185138414041
iwildcam,general_clip_l14,confirmation,selected,best_single12,dual:t0,0.18950649332407102,0.22349330357142858,0.046875,0.09933035714285714,0.39146205357142855,0.8948102678571429
iwildcam,general_clip_l14,confirmation,selected,original_ensemble4,dual4,0.17885628656556068,0.21958705357142858,0.04296875,0.09542410714285714,0.38058035714285715,0.8903459821428571
iwildcam,general_clip_l14,confirmation,selected,joint16,dual:t0,0.18950649332407102,0.22349330357142858,0.046875,0.09933035714285714,0.39146205357142855,0.8948102678571429
iwildcam,general_clip_l14,confirmation,selected,best_common_template4,common:t3,0.1566384818775583,0.17661830357142858,0.0,0.052455357142857144,0.2806919642857143,0.9118303571428571
iwildcam,general_clip_l14,confirmation,selected,best_scientific_template4,scientific:t1,0.1142136433223853,0.12946428571428573,-0.047154017857142856,0.005301339285714286,0.9115513392857143,0.17940848214285715
iwildcam,general_clip_l14,confirmation,selected,best_dual_template4,dual:t0,0.18950649332407102,0.22349330357142858,0.046875,0.09933035714285714,0.39146205357142855,0.8948102678571429
iwildcam,general_clip_l14,confirmation,rejected,best_single12,dual:t0,0.18950649332407102,0.012308862489104889,0.004749147898140297,0.0007138693974012702,0.5644576755433955,0.9831657481489958
iwildcam,general_clip_l14,confirmation,rejected,original_ensemble4,dual4,0.17885628656556068,0.011932892906042178,0.0043731783150775866,0.00033789981433855987,0.5590122192828797,0.9820962972899276
iwildcam,general_clip_l14,confirmation,rejected,joint16,dual:t0,0.18950649332407102,0.012308862489104889,0.004749147898140297,0.0007138693974012702,0.5644576755433955,0.9831657481489958
iwildcam,general_clip_l14,confirmation,rejected,best_common_template4,common:t3,0.1566384818775583,0.009022526657538794,0.0014628120665742025,-0.0025724664341648246,0.3613356000231953,0.993623963365596
iwildcam,general_clip_l14,confirmation,rejected,best_scientific_template4,scientific:t1,0.1142136433223853,0.005735618091703618,-0.001824096499260973,-0.005859375,0.9891710291470367,0.2829382607822651
iwildcam,general_clip_l14,confirmation,rejected,best_dual_template4,dual:t0,0.18950649332407102,0.012308862489104889,0.004749147898140297,0.0007138693974012702,0.5644576755433955,0.9831657481489958
iwildcam,bioclip2,development,full,best_single12,scientific:t2,0.3733037782636673,0.3733037782636673,0.01678567378002351,0.002220812210288962,0.5081852038171208,0.16148973743587303
iwildcam,bioclip2,development,full,original_ensemble4,scientific4,0.3644357066076956,0.3644357066076956,0.007917602124051789,-0.006647259445682756,0.5158805762295329,0.12089833637000724
iwildcam,bioclip2,development,full,joint16,scientific:t2,0.3733037782636673,0.3733037782636673,0.01678567378002351,0.002220812210288962,0.5081852038171208,0.16148973743587303
iwildcam,bioclip2,development,full,best_common_template4,common:t0,0.3565181044836438,0.3565181044836438,0.0,-0.014564861569734546,0.0,0.5081272963371113
iwildcam,bioclip2,development,full,best_scientific_template4,scientific:t2,0.3733037782636673,0.3733037782636673,0.01678567378002351,0.002220812210288962,0.5081852038171208,0.16148973743587303
iwildcam,bioclip2,development,full,best_dual_template4,dual:t3,0.3729374806574888,0.3729374806574888,0.01641937617384498,0.0018545146041104325,0.41860869758031083,0.4896567181814174
iwildcam,bioclip2,development,selected,best_single12,scientific:t2,0.3733037782636673,0.46875,0.026785714285714284,0.002232142857142857,0.4375,0.13616071428571427
iwildcam,bioclip2,development,selected,original_ensemble4,scientific4,0.3644357066076956,0.4575892857142857,0.015625,-0.008928571428571428,0.45089285714285715,0.09375
iwildcam,bioclip2,development,selected,joint16,scientific:t2,0.3733037782636673,0.46875,0.026785714285714284,0.002232142857142857,0.4375,0.13616071428571427
iwildcam,bioclip2,development,selected,best_common_template4,common:t0,0.3565181044836438,0.4419642857142857,0.0,-0.024553571428571428,0.0,0.4419642857142857
iwildcam,bioclip2,development,selected,best_scientific_template4,scientific:t2,0.3733037782636673,0.46875,0.026785714285714284,0.002232142857142857,0.4375,0.13616071428571427
iwildcam,bioclip2,development,selected,best_dual_template4,dual:t3,0.3729374806574888,0.46205357142857145,0.020089285714285716,-0.004464285714285714,0.3638392857142857,0.42857142857142855
iwildcam,bioclip2,development,rejected,best_single12,scientific:t2,0.3733037782636673,0.026785714285714284,-0.008928571428571428,0.004464285714285714,0.7691964285714286,0.23794642857142856
iwildcam,bioclip2,development,rejected,original_ensemble4,scientific4,0.3644357066076956,0.022321428571428572,-0.013392857142857142,0.0,0.7375,0.19910714285714284
iwildcam,bioclip2,development,rejected,joint16,scientific:t2,0.3733037782636673,0.026785714285714284,-0.008928571428571428,0.004464285714285714,0.7691964285714286,0.23794642857142856
iwildcam,bioclip2,development,rejected,best_common_template4,common:t0,0.3565181044836438,0.03571428571428571,0.0,0.013392857142857142,0.0,0.753125
iwildcam,bioclip2,development,rejected,best_scientific_template4,scientific:t2,0.3733037782636673,0.026785714285714284,-0.008928571428571428,0.004464285714285714,0.7691964285714286,0.23794642857142856
iwildcam,bioclip2,development,rejected,best_dual_template4,dual:t3,0.3729374806574888,0.044642857142857144,0.008928571428571428,0.022321428571428572,0.6147321428571428,0.6977678571428572
iwildcam,bioclip2,confirmation,full,best_single12,scientific:t2,0.3733037782636673,0.3515124460649135,0.001781252630939146,0.0020790723481002166,0.5314952444256238,0.15719582324610842
iwildcam,bioclip2,confirmation,full,original_ensemble4,scientific4,0.3644357066076956,0.3396073870374037,-0.010123806396570682,-0.009825986679409612,0.5323560091494963,0.14219716129414717
iwildcam,bioclip2,confirmation,full,joint16,scientific:t2,0.3733037782636673,0.3515124460649135,0.001781252630939146,0.0020790723481002166,0.5314952444256238,0.15719582324610842
iwildcam,bioclip2,confirmation,full,best_common_template4,common:t0,0.3565181044836438,0.34973119343397435,0.0,0.00029781971716107066,0.0,0.5288715502973276
iwildcam,bioclip2,confirmation,full,best_scientific_template4,scientific:t2,0.3733037782636673,0.3515124460649135,0.001781252630939146,0.0020790723481002166,0.5314952444256238,0.15719582324610842
iwildcam,bioclip2,confirmation,full,best_dual_template4,dual:t3,0.3729374806574888,0.3763947512655471,0.02666355783157276,0.02696137754873383,0.3985849785501661,0.5073713058136733
iwildcam,bioclip2,confirmation,selected,best_single12,scientific:t2,0.3733037782636673,0.43526785714285715,0.0008370535714285714,0.0027901785714285715,0.47572544642857145,0.14202008928571427
iwildcam,bioclip2,confirmation,selected,original_ensemble4,scientific4,0.3644357066076956,0.4224330357142857,-0.011997767857142858,-0.010044642857142858,0.47488839285714285,0.12946428571428573
iwildcam,bioclip2,confirmation,selected,joint16,scientific:t2,0.3733037782636673,0.43526785714285715,0.0008370535714285714,0.0027901785714285715,0.47572544642857145,0.14202008928571427
iwildcam,bioclip2,confirmation,selected,best_common_template4,common:t0,0.3565181044836438,0.43443080357142855,0.0,0.001953125,0.0,0.4701450892857143
iwildcam,bioclip2,confirmation,selected,best_scientific_template4,scientific:t2,0.3733037782636673,0.43526785714285715,0.0008370535714285714,0.0027901785714285715,0.47572544642857145,0.14202008928571427
iwildcam,bioclip2,confirmation,selected,best_dual_template4,dual:t3,0.3729374806574888,0.46372767857142855,0.029296875,0.03125,0.34737723214285715,0.44921875
iwildcam,bioclip2,confirmation,rejected,best_single12,scientific:t2,0.3733037782636673,0.03266700859855955,-0.009762277891935884,0.004268161688724399,0.7440560543451489,0.21712929718006113
iwildcam,bioclip2,confirmation,rejected,original_ensemble4,scientific4,0.3644357066076956,0.022822459965079644,-0.019606826525415788,-0.005576386944755506,0.7559877283678921,0.19675929063477018
iwildcam,bioclip2,confirmation,rejected,joint16,scientific:t2,0.3733037782636673,0.03266700859855955,-0.009762277891935884,0.004268161688724399,0.7440560543451489,0.21712929718006113
iwildcam,bioclip2,confirmation,rejected,best_common_template4,common:t0,0.3565181044836438,0.04242928649049543,0.0,0.014030439580660282,0.0,0.7553760587741009
iwildcam,bioclip2,confirmation,rejected,best_scientific_template4,scientific:t2,0.3733037782636673,0.03266700859855955,-0.009762277891935884,0.004268161688724399,0.7440560543451489,0.21712929718006113
iwildcam,bioclip2,confirmation,rejected,best_dual_template4,dual:t3,0.3729374806574888,0.049013705607077976,0.006584419116582538,0.020614858697242822,0.597241458533344,0.7306165662543248
iwildcam,bioclip25_h14,development,full,best_single12,dual:t2,0.4426995289512117,0.4426995289512117,0.015071906634625385,0.004701896041803587,0.29103784426066376,0.34220521446759516
iwildcam,bioclip25_h14,development,full,original_ensemble4,dual4,0.43135970206849844,0.43135970206849844,0.0037320797519121815,-0.006637930840909616,0.30028346159819835,0.33160564586850066
iwildcam,bioclip25_h14,development,full,joint16,dual:t2,0.4426995289512117,0.4426995289512117,0.015071906634625385,0.004701896041803587,0.29103784426066376,0.34220521446759516
iwildcam,bioclip25_h14,development,full,best_common_template4,common:t0,0.4276276223165863,0.4276276223165863,0.0,-0.010370010592821798,0.0,0.37467377025367893
iwildcam,bioclip25_h14,development,full,best_scientific_template4,scientific:t0,0.4379976329094081,0.4379976329094081,0.010370010592821798,0.0,0.37467377025367893,0.0
iwildcam,bioclip25_h14,development,full,best_dual_template4,dual:t2,0.4426995289512117,0.4426995289512117,0.015071906634625385,0.004701896041803587,0.29103784426066376,0.34220521446759516
iwildcam,bioclip25_h14,development,selected,best_single12,dual:t2,0.4426995289512117,0.5334821428571429,0.013392857142857142,0.008928571428571428,0.25,0.3013392857142857
iwildcam,bioclip25_h14,development,selected,original_ensemble4,dual4,0.43135970206849844,0.5267857142857143,0.006696428571428571,0.002232142857142857,0.26785714285714285,0.29464285714285715
iwildcam,bioclip25_h14,development,selected,joint16,dual:t2,0.4426995289512117,0.5334821428571429,0.013392857142857142,0.008928571428571428,0.25,0.3013392857142857
iwildcam,bioclip25_h14,development,selected,best_common_template4,common:t0,0.4276276223165863,0.5200892857142857,0.0,-0.004464285714285714,0.0,0.33035714285714285
iwildcam,bioclip25_h14,development,selected,best_scientific_template4,scientific:t0,0.4379976329094081,0.5245535714285714,0.004464285714285714,0.0,0.33035714285714285,0.0
iwildcam,bioclip25_h14,development,selected,best_dual_template4,dual:t2,0.4426995289512117,0.5334821428571429,0.013392857142857142,0.008928571428571428,0.25,0.3013392857142857
iwildcam,bioclip25_h14,development,rejected,best_single12,dual:t2,0.4426995289512117,0.07142857142857142,-0.0004464285714285714,-0.01607142857142857,0.47232142857142856,0.4986607142857143
iwildcam,bioclip25_h14,development,rejected,original_ensemble4,dual4,0.43135970206849844,0.060267857142857144,-0.011607142857142858,-0.027232142857142858,0.4700892857142857,0.4919642857142857
iwildcam,bioclip25_h14,development,rejected,joint16,dual:t2,0.4426995289512117,0.07142857142857142,-0.0004464285714285714,-0.01607142857142857,0.47232142857142856,0.4986607142857143
iwildcam,bioclip25_h14,development,rejected,best_common_template4,common:t0,0.4276276223165863,0.071875,0.0,-0.015625,0.0,0.5946428571428571
iwildcam,bioclip25_h14,development,rejected,best_scientific_template4,scientific:t0,0.4379976329094081,0.0875,0.015625,0.0,0.5946428571428571,0.0
iwildcam,bioclip25_h14,development,rejected,best_dual_template4,dual:t2,0.4426995289512117,0.07142857142857142,-0.0004464285714285714,-0.01607142857142857,0.47232142857142856,0.4986607142857143
iwildcam,bioclip25_h14,confirmation,full,best_single12,dual:t2,0.4426995289512117,0.44079024575633535,0.0017181113442047342,0.012635725984809434,0.2840676813428893,0.3442003411271515
iwildcam,bioclip25_h14,confirmation,full,original_ensemble4,dual4,0.43135970206849844,0.44040197465913855,0.0013298402470079342,0.012247454887612634,0.27926708328952415,0.341934353743019
iwildcam,bioclip25_h14,confirmation,full,joint16,dual:t2,0.4426995289512117,0.44079024575633535,0.0017181113442047342,0.012635725984809434,0.2840676813428893,0.3442003411271515
iwildcam,bioclip25_h14,confirmation,full,best_common_template4,common:t0,0.4276276223165863,0.4390721344121306,0.0,0.0109176146406047,0.0,0.3752343699099376
iwildcam,bioclip25_h14,confirmation,full,best_scientific_template4,scientific:t0,0.4379976329094081,0.4281545197715259,-0.0109176146406047,0.0,0.3752343699099376,0.0
iwildcam,bioclip25_h14,confirmation,full,best_dual_template4,dual:t2,0.4426995289512117,0.44079024575633535,0.0017181113442047342,0.012635725984809434,0.2840676813428893,0.3442003411271515
iwildcam,bioclip25_h14,confirmation,selected,best_single12,dual:t2,0.4426995289512117,0.5418526785714286,0.0011160714285714285,0.017578125,0.24776785714285715,0.2963169642857143
iwildcam,bioclip25_h14,confirmation,selected,original_ensemble4,dual4,0.43135970206849844,0.5424107142857143,0.0016741071428571428,0.018136160714285716,0.24525669642857142,0.30357142857142855
iwildcam,bioclip25_h14,confirmation,selected,joint16,dual:t2,0.4426995289512117,0.5418526785714286,0.0011160714285714285,0.017578125,0.24776785714285715,0.2963169642857143
iwildcam,bioclip25_h14,confirmation,selected,best_common_template4,common:t0,0.4276276223165863,0.5407366071428571,0.0,0.016462053571428572,0.0,0.32505580357142855
iwildcam,bioclip25_h14,confirmation,selected,best_scientific_template4,scientific:t0,0.4379976329094081,0.5242745535714286,-0.016462053571428572,0.0,0.32505580357142855,0.0
iwildcam,bioclip25_h14,confirmation,selected,best_dual_template4,dual:t2,0.4426995289512117,0.5418526785714286,0.0011160714285714285,0.017578125,0.24776785714285715,0.2963169642857143
iwildcam,bioclip25_h14,confirmation,rejected,best_single12,dual:t2,0.4426995289512117,0.07271072080268846,0.008379895498194071,0.010736253043471268,0.45702822042720026,0.5420185308808204
iwildcam,bioclip25_h14,confirmation,rejected,original_ensemble4,dual4,0.43135970206849844,0.0685675970714276,0.004236771766933203,0.0065931293122104,0.4418977163892851,0.5146615627227642
iwildcam,bioclip25_h14,confirmation,rejected,joint16,dual:t2,0.4426995289512117,0.07271072080268846,0.008379895498194071,0.010736253043471268,0.45702822042720026,0.5420185308808204
iwildcam,bioclip25_h14,confirmation,rejected,best_common_template4,common:t0,0.4276276223165863,0.0643308253044944,0.0,0.002356357545277197,0.0,0.5873906502788689
iwildcam,bioclip25_h14,confirmation,rejected,best_scientific_template4,scientific:t0,0.4379976329094081,0.0619744677592172,-0.002356357545277197,0.0,0.5873906502788689,0.0
iwildcam,bioclip25_h14,confirmation,rejected,best_dual_template4,dual:t2,0.4426995289512117,0.07271072080268846,0.008379895498194071,0.010736253043471268,0.45702822042720026,0.5420185308808204
rare_species_singleton,general_clip_l14,development,full,best_single12,dual:t2,0.38831223628691985,0.38831223628691985,0.007890295358649789,0.2912658227848101,0.32814345991561183,0.8872573839662448
rare_species_singleton,general_clip_l14,development,full,original_ensemble4,common4,0.38751054852320677,0.38751054852320677,0.007088607594936709,0.290464135021097,0.06886075949367089,0.9026582278481012
rare_species_singleton,general_clip_l14,development,full,joint16,dual:t2,0.38831223628691985,0.38831223628691985,0.007890295358649789,0.2912658227848101,0.32814345991561183,0.8872573839662448
rare_species_singleton,general_clip_l14,development,full,best_common_template4,common:t3,0.3859915611814346,0.3859915611814346,0.005569620253164557,0.2889451476793249,0.20312236286919833,0.9035864978902953
rare_species_singleton,general_clip_l14,development,full,best_scientific_template4,scientific:t1,0.09915611814345991,0.09915611814345991,-0.2812658227848101,0.002109704641350211,0.9016033755274262,0.20548523206751054
rare_species_singleton,general_clip_l14,development,full,best_dual_template4,dual:t2,0.38831223628691985,0.38831223628691985,0.007890295358649789,0.2912658227848101,0.32814345991561183,0.8872573839662448
rare_species_singleton,general_clip_l14,confirmation,full,best_single12,dual:t2,0.38831223628691985,0.38693484097997033,0.004377845599639766,0.2898908555266806,0.3300782273183452,0.8848318073414386
rare_species_singleton,general_clip_l14,confirmation,full,original_ensemble4,common4,0.38751054852320677,0.3828542719434299,0.00029727656309934793,0.2858102864901402,0.07309133289579403,0.9049648202704307
rare_species_singleton,general_clip_l14,confirmation,full,joint16,dual:t2,0.38831223628691985,0.38693484097997033,0.004377845599639766,0.2898908555266806,0.3300782273183452,0.8848318073414386
rare_species_singleton,general_clip_l14,confirmation,full,best_common_template4,common:t3,0.3859915611814346,0.377541652073848,-0.005015343306482547,0.28049766662055825,0.20459293638904505,0.9066525839835109
rare_species_singleton,general_clip_l14,confirmation,full,best_scientific_template4,scientific:t1,0.09915611814345991,0.09677096485264441,-0.28578603052768614,-0.0002730206006453214,0.9065905338470005,0.1900091677237263
rare_species_singleton,general_clip_l14,confirmation,full,best_dual_template4,dual:t2,0.38831223628691985,0.38693484097997033,0.004377845599639766,0.2898908555266806,0.3300782273183452,0.8848318073414386
rare_species_singleton,bioclip2,development,full,best_single12,scientific:t2,0.7909704641350211,0.7909704641350211,0.1340084388185654,0.0006329113924050633,0.36371308016877635,0.08645569620253164
rare_species_singleton,bioclip2,development,full,original_ensemble4,scientific4,0.7846413502109705,0.7846413502109705,0.12767932489451478,-0.00569620253164557,0.36970464135021097,0.06814345991561181
rare_species_singleton,bioclip2,development,full,joint16,scientific:t2,0.7909704641350211,0.7909704641350211,0.1340084388185654,0.0006329113924050633,0.36371308016877635,0.08645569620253164
rare_species_singleton,bioclip2,development,full,best_common_template4,common:t0,0.6569620253164556,0.6569620253164556,0.0,-0.13337552742616035,0.0,0.3711814345991561
rare_species_singleton,bioclip2,development,full,best_scientific_template4,scientific:t2,0.7909704641350211,0.7909704641350211,0.1340084388185654,0.0006329113924050633,0.36371308016877635,0.08645569620253164
rare_species_singleton,bioclip2,development,full,best_dual_template4,dual:t2,0.7421940928270042,0.7421940928270042,0.08523206751054853,-0.048143459915611815,0.2587341772151899,0.26181434599156117
rare_species_singleton,bioclip2,confirmation,full,best_single12,scientific:t2,0.7909704641350211,0.7689364017984239,0.11351049750965579,-0.007541912046751958,0.3566039984813658,0.09491676942954097
rare_species_singleton,bioclip2,confirmation,full,original_ensemble4,scientific4,0.7846413502109705,0.7720050630949333,0.11657915880616518,-0.00447325075024256,0.3557697061913773,0.07308132639156628
rare_species_singleton,bioclip2,confirmation,full,joint16,scientific:t2,0.7909704641350211,0.7689364017984239,0.11351049750965579,-0.007541912046751958,0.3566039984813658,0.09491676942954097
rare_species_singleton,bioclip2,confirmation,full,best_common_template4,common:t0,0.6569620253164556,0.6554259042887681,0.0,-0.12105240955640774,0.0,0.356647433576923
rare_species_singleton,bioclip2,confirmation,full,best_scientific_template4,scientific:t2,0.7909704641350211,0.7689364017984239,0.11351049750965579,-0.007541912046751958,0.3566039984813658,0.09491676942954097
rare_species_singleton,bioclip2,confirmation,full,best_dual_template4,dual:t2,0.7421940928270042,0.7305498574073147,0.07512395311854667,-0.04592845643786108,0.2548311794823498,0.2616302066931741
rare_species_singleton,bioclip25_h14,development,full,best_single12,scientific:t0,0.8449789029535865,0.8449789029535865,0.11928270042194093,0.0,0.27843881856540087,0.0
rare_species_singleton,bioclip25_h14,development,full,original_ensemble4,scientific4,0.8335864978902954,0.8335864978902954,0.10789029535864979,-0.01139240506329114,0.2847679324894515,0.06413502109704641
rare_species_singleton,bioclip25_h14,development,full,joint16,scientific:t0,0.8449789029535865,0.8449789029535865,0.11928270042194093,0.0,0.27843881856540087,0.0
rare_species_singleton,bioclip25_h14,development,full,best_common_template4,common:t2,0.7293248945147679,0.7293248945147679,0.003628691983122363,-0.11565400843881857,0.11995780590717299,0.2790295358649789
rare_species_singleton,bioclip25_h14,development,full,best_scientific_template4,scientific:t0,0.8449789029535865,0.8449789029535865,0.11928270042194093,0.0,0.27843881856540087,0.0
rare_species_singleton,bioclip25_h14,development,full,best_dual_template4,dual:t2,0.830379746835443,0.830379746835443,0.10468354430379746,-0.01459915611814346,0.21843881856540084,0.16236286919831225
rare_species_singleton,bioclip25_h14,confirmation,full,best_single12,scientific:t0,0.8449789029535865,0.8472152732609529,0.11721449824739022,0.0,0.26915075681545947,0.0
rare_species_singleton,bioclip25_h14,confirmation,full,original_ensemble4,scientific4,0.8335864978902954,0.8389732492786979,0.10897247426513508,-0.008242023982255132,0.27379169008875376,0.05920056369973816
rare_species_singleton,bioclip25_h14,confirmation,full,joint16,scientific:t0,0.8449789029535865,0.8472152732609529,0.11721449824739022,0.0,0.26915075681545947,0.0
rare_species_singleton,bioclip25_h14,confirmation,full,best_common_template4,common:t2,0.7293248945147679,0.7199449249855543,-0.010055850028008401,-0.12727034827539863,0.1288558641548379,0.2794221636220406
rare_species_singleton,bioclip25_h14,confirmation,full,best_scientific_template4,scientific:t0,0.8449789029535865,0.8472152732609529,0.11721449824739022,0.0,0.26915075681545947,0.0
rare_species_singleton,bioclip25_h14,confirmation,full,best_dual_template4,dual:t2,0.830379746835443,0.8310087586342888,0.10100798362072602,-0.016206514626664194,0.21519978181896665,0.1528474145449444


==> anc/sources/template_bank_contrasts.csv <==
menu,source,metric,huge_minus_bioclip2_pp
Original four-template menu,iwildcam,Cross-name,-8.347295834533618
Original four-template menu,iwildcam,Within common,7.4136390585098075
Original four-template menu,iwildcam,Within scientific,4.227292461026957
Original four-template menu,rare_species_singleton,Cross-name,-5.260251884313039
Original four-template menu,rare_species_singleton,Within common,5.663973249278695
Original four-template menu,rare_species_singleton,Within scientific,-2.10115087879017
External 80-template bank,iwildcam,Cross-name,-11.208812248081813
External 80-template bank,iwildcam,Within common,-8.205927876968723
External 80-template bank,iwildcam,Within scientific,-13.268077998390549
External 80-template bank,rare_species_singleton,Cross-name,-8.728285824511428
External 80-template bank,rare_species_singleton,Within common,-11.7008324258497
External 80-template bank,rare_species_singleton,Within scientific,-11.031718278366414


==> anc/sources/v9_accuracy_agreement.csv <==
source,model,common_t0_accuracy,worst_common_agreement,worst_matched_naming_agreement,worst_common_pair,worst_matched_pair
iwildcam,general_clip_l14,0.1468830908086462,0.6268066835152346,0.07747269030007709,within_common:t1:t3,cross:t2:t2
iwildcam,bioclip2,0.3497311934339748,0.6982342778133903,0.42560049052465665,within_common:t2:t3,cross:t1:t1
iwildcam,bioclip25_h14,0.43907213441213083,0.5539244093863478,0.41375942054200343,within_common:t0:t1,cross:t1:t1
rare_species_singleton,general_clip_l14,0.38255699538032983,0.7773453234798697,0.09015534116784085,within_common:t2:t3,cross:t3:t3
rare_species_singleton,bioclip2,0.655425904288766,0.8071417990321159,0.5872840385466249,within_common:t0:t3,cross:t3:t3
rare_species_singleton,bioclip25_h14,0.7300007750135602,0.7153116192191593,0.6127774720234828,within_common:t0:t1,cross:t1:t1

